Measurement of forward $t\overline{t}$, $W+b\overline{b}$ and $W+c\overline{c}$ production in $pp$ collisions at $\sqrt{s}=8$ TeV

The production of $t\overline{t}$, $W+b\overline{b}$ and $W+c\overline{c}$ is studied in the forward region of proton-proton collisions collected at a centre-of-mass energy of 8 TeV by the LHCb experiment, corresponding to an integrated luminosity of 1.98 $\pm$ 0.02 $\mbox{fb}^{-1}$. The $W$ bosons are reconstructed in the decays $W\rightarrow\ell\nu$, where $\ell$ denotes muon or electron, while the $b$ and $c$ quarks are reconstructed as jets. All measured cross-sections are in agreement with next-to-leading-order Standard Model predictions.

==> figs/Fig1.C <==
void Fig1()
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Wed Oct  5 18:12:15 2016) by ROOT version6.06/02
   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n4->Range(-17.28395,0.335443,106.1728,0.6139241);
   c1_n4->SetFillColor(0);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetTickx(1);
   c1_n4->SetTicky(1);
   c1_n4->SetLeftMargin(0.14);
   c1_n4->SetRightMargin(0.05);
   c1_n4->SetTopMargin(0.05);
   c1_n4->SetBottomMargin(0.16);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   
   TProfile *h2_uGBknnFL_WZTT_DijetMM_pfx = new TProfile("h2_uGBknnFL_WZTT_DijetMM_pfx","uGBT vs DiJet Mass",10,0,100,"");
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(1,31);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(2,1365);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(3,2480);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(4,2196);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(5,1461);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(6,920);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(7,585);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(8,360);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(9,197);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(10,128);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(11,231);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(1,15.75);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(2,712.25);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(3,1293.7);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(4,1122.1);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(5,746.05);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(6,463.3);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(7,293.85);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(8,177.8);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(9,96.45);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(10,62);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(11,106.85);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(1,2.845611);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(2,19.46413);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(3,26.23357);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(4,24.17664);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(5,19.696);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(6,15.41817);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(7,12.2655);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(8,9.460444);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(9,6.957909);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(10,5.551576);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(11,7.121622);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetMinimum(0.38);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetMaximum(0.6);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetEntries(9723);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetStats(0);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetLineWidth(3);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetMarkerStyle(20);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetTitle("m_{jj} (GeV)");
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetNdivisions(505);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetLabelFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetLabelOffset(0.01);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetLabelSize(0.06);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetTitleSize(0.072);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetTitleOffset(0.95);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetTitleFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetTitle("<uGB>");
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetLabelFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetLabelOffset(0.01);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetLabelSize(0.06);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetTitleSize(0.072);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetTitleOffset(0.95);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetTitleFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetLabelFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetLabelSize(0.06);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetTitleSize(0.072);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetTitleOffset(1.2);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetTitleFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->Draw("");
   
   TProfile *h2_uGBknnFL_WZTT_DijetMM_pfx = new TProfile("h2_uGBknnFL_WZTT_DijetMM_pfx","uGBT vs DiJet Mass",10,0,100,"");
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(1,4);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(2,75);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(3,281);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(4,443);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(5,512);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(6,513);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(7,463);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(8,484);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(9,379);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(10,320);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinEntries(11,1369);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(1,1.8);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(2,32.25);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(3,118.45);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(4,182.15);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(5,205.6);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(6,207.45);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(7,185.05);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(8,194.8);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(9,151.85);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(10,128.9);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinContent(11,533.65);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(1,0.9110434);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(2,3.798355);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(3,7.176524);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(4,8.801562);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(5,9.219544);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(6,9.302822);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(7,8.732554);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(8,8.991663);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(9,7.915017);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(10,7.31847);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetBinError(11,14.65682);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetMinimum(0.38);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetMaximum(0.6);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetEntries(3474);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#339933");
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetLineColor(ci);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetLineWidth(3);

   ci = TColor::GetColor("#339933");
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetMarkerColor(ci);
   h2_uGBknnFL_WZTT_DijetMM_pfx->SetMarkerStyle(20);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetTitle("m_{jj} (GeV)");
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetNdivisions(505);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetLabelFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetLabelOffset(0.01);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetLabelSize(0.06);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetTitleSize(0.072);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetTitleOffset(0.95);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetXaxis()->SetTitleFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetTitle("<uGB>");
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetLabelFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetLabelOffset(0.01);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetLabelSize(0.06);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetTitleSize(0.072);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetTitleOffset(0.95);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetYaxis()->SetTitleFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetLabelFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetLabelSize(0.06);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetTitleSize(0.072);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetTitleOffset(1.2);
   h2_uGBknnFL_WZTT_DijetMM_pfx->GetZaxis()->SetTitleFont(132);
   h2_uGBknnFL_WZTT_DijetMM_pfx->Draw("same");
   TText *text = new TText(15,0.56,"LHCb simulation");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   
   TLegend *leg = new TLegend(0.7,0.7,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h2_uGBknnFL_WZTT_DijetMM_pfx","W+b#bar{b}","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h2_uGBknnFL_WZTT_DijetMM_pfx","t#bar{t}","lep");

   ci = TColor::GetColor("#339933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);

   ci = TColor::GetColor("#339933");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
}


==> figs/Fig2a.C <==
void fit_data_mu_plus_forpaper()
{
//=========Macro generated from canvas: mu_plus/mu_plus
//=========  (Wed Oct  5 18:06:14 2016) by ROOT version6.06/02
   TCanvas *mu_plus = new TCanvas("mu_plus", "mu_plus",10,32,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mu_plus->SetHighLightColor(2);
   mu_plus->Range(0,0,1,1);
   mu_plus->SetFillColor(0);
   mu_plus->SetBorderMode(0);
   mu_plus->SetBorderSize(2);
   mu_plus->SetTickx(1);
   mu_plus->SetTicky(1);
   mu_plus->SetLeftMargin(0.14);
   mu_plus->SetRightMargin(0.05);
   mu_plus->SetTopMargin(0.05);
   mu_plus->SetBottomMargin(0.16);
   mu_plus->SetFrameLineWidth(2);
   mu_plus->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mu_plus_1
   TPad *mu_plus_1 = new TPad("mu_plus_1", "mu_plus_1",0.01,0.51,0.49,0.99);
   mu_plus_1->Draw();
   mu_plus_1->cd();
   mu_plus_1->Range(-37.95132,-7.088607,215.1704,37.21519);
   mu_plus_1->SetFillColor(0);
   mu_plus_1->SetBorderMode(0);
   mu_plus_1->SetBorderSize(2);
   mu_plus_1->SetTickx(1);
   mu_plus_1->SetTicky(1);
   mu_plus_1->SetLeftMargin(0.14);
   mu_plus_1->SetRightMargin(0.05);
   mu_plus_1->SetTopMargin(0.05);
   mu_plus_1->SetBottomMargin(0.16);
   mu_plus_1->SetFrameLineWidth(2);
   mu_plus_1->SetFrameBorderMode(0);
   mu_plus_1->SetFrameLineWidth(2);
   mu_plus_1->SetFrameBorderMode(0);
   
   Double_t full_fx1[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t full_fy1[27] = {
   0,
   0,
   0,
   4.496791,
   4.496791,
   23.235,
   23.235,
   16.76207,
   16.76207,
   8.35983,
   8.35983,
   3.787168,
   3.787168,
   1.838031,
   1.838031,
   0.8875755,
   0.8875755,
   0.434629,
   0.434629,
   0.155691,
   0.155691,
   0.04321688,
   0.04321688,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(27,full_fx1,full_fy1);
   graph->SetName("full");
   graph->SetTitle("Projection of model_mu_plus");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full1 = new TH1F("Graph_full1","Projection of model_mu_plus",100,-31.42857,231.4286);
   Graph_full1->SetMinimum(0);
   Graph_full1->SetMaximum(35);
   Graph_full1->SetDirectory(0);
   Graph_full1->SetStats(0);
   Graph_full1->SetLineWidth(2);
   Graph_full1->SetMarkerStyle(20);
   Graph_full1->GetXaxis()->SetTitle("m_{jj} [GeV]");
   Graph_full1->GetXaxis()->SetRange(12,89);
   Graph_full1->GetXaxis()->SetNdivisions(505);
   Graph_full1->GetXaxis()->SetLabelFont(132);
   Graph_full1->GetXaxis()->SetLabelOffset(0.01);
   Graph_full1->GetXaxis()->SetLabelSize(0.06);
   Graph_full1->GetXaxis()->SetTitleSize(0.072);
   Graph_full1->GetXaxis()->SetTitleOffset(0.95);
   Graph_full1->GetXaxis()->SetTitleFont(132);
   Graph_full1->GetYaxis()->SetTitle("Events / ( 20 GeV )");
   Graph_full1->GetYaxis()->SetLabelFont(132);
   Graph_full1->GetYaxis()->SetLabelOffset(0.01);
   Graph_full1->GetYaxis()->SetLabelSize(0.06);
   Graph_full1->GetYaxis()->SetTitleSize(0.072);
   Graph_full1->GetYaxis()->SetTitleOffset(0.95);
   Graph_full1->GetYaxis()->SetTitleFont(132);
   Graph_full1->GetZaxis()->SetLabelFont(132);
   Graph_full1->GetZaxis()->SetLabelSize(0.06);
   Graph_full1->GetZaxis()->SetTitleSize(0.072);
   Graph_full1->GetZaxis()->SetTitleOffset(1.2);
   Graph_full1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full1);
   
   graph->Draw("af");
   
   Double_t model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx2[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy2[27] = {
   0,
   0,
   0,
   1.735431,
   1.735431,
   7.579707,
   7.579707,
   5.597235,
   5.597235,
   3.201952,
   3.201952,
   1.882047,
   1.882047,
   1.110782,
   1.110782,
   0.5875914,
   0.5875914,
   0.2636131,
   0.2636131,
   0.1186093,
   0.1186093,
   0.02607565,
   0.02607565,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx2,model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy2);
   graph->SetName("model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2 = new TH1F("Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2","Projection of model_mu_plus",100,-31.42857,231.4286);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->SetMinimum(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->SetMaximum(8.337678);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->SetDirectory(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->SetStats(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->SetLineWidth(2);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]2);
   
   graph->Draw("f");
   
   Double_t model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx3[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy3[27] = {
   0,
   0,
   0,
   1.668116,
   1.668116,
   6.473847,
   6.473847,
   3.916669,
   3.916669,
   1.734958,
   1.734958,
   0.6436911,
   0.6436911,
   0.3009754,
   0.3009754,
   0.09811637,
   0.09811637,
   0.03089856,
   0.03089856,
   0.009775262,
   0.009775262,
   0.0006952891,
   0.0006952891,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx3,model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy3);
   graph->SetName("model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3 = new TH1F("Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3","Projection of model_mu_plus",100,-31.42857,231.4286);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->SetMinimum(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->SetMaximum(7.121232);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->SetDirectory(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->SetStats(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->SetLineWidth(2);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]3);
   
   graph->Draw("f");
   
   Double_t model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx4[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy4[27] = {
   0,
   0,
   0,
   0.5335146,
   0.5335146,
   1.922753,
   1.922753,
   0.8581157,
   0.8581157,
   0.5180774,
   0.5180774,
   0.2350356,
   0.2350356,
   0.1261325,
   0.1261325,
   0.04035612,
   0.04035612,
   0.01268385,
   0.01268385,
   0.003002437,
   0.003002437,
   0.0006952891,
   0.0006952891,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx4,model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy4);
   graph->SetName("model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4 = new TH1F("Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4","Projection of model_mu_plus",100,-31.42857,231.4286);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->SetMinimum(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->SetMaximum(2.115028);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->SetDirectory(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->SetStats(0);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->SetLineWidth(2);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]4);
   
   graph->Draw("f");
   
   Double_t data_fx3001[10] = {
   10,
   30,
   50,
   70,
   90,
   110,
   130,
   150,
   170,
   190};
   Double_t data_fy3001[10] = {
   10,
   28,
   10,
   3,
   7,
   1,
   1,
   0,
   0,
   0};
   Double_t data_felx3001[10] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t data_fely3001[10] = {
   3.108694,
   5.259711,
   3.108694,
   1.632705,
   2.58147,
   0.8272462,
   0.8272462,
   0,
   0,
   0};
   Double_t data_fehx3001[10] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t data_fehy3001[10] = {
   4.26695,
   6.354446,
   4.26695,
   2.918186,
   3.770281,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__DiJet_MM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of binneddata_plot__DiJet_MM",100,0,220);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(37.78989);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.6,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.6,"a)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__1 = new TH1F("full_copy__1","Projection of model_mu_plus",100,-31.42857,231.4286);
   full_copy__1->SetMinimum(0);
   full_copy__1->SetMaximum(35);
   full_copy__1->SetDirectory(0);
   full_copy__1->SetStats(0);
   full_copy__1->SetLineWidth(2);
   full_copy__1->SetMarkerStyle(20);
   full_copy__1->GetXaxis()->SetTitle("m_{jj} [GeV]");
   full_copy__1->GetXaxis()->SetRange(12,89);
   full_copy__1->GetXaxis()->SetNdivisions(505);
   full_copy__1->GetXaxis()->SetLabelFont(132);
   full_copy__1->GetXaxis()->SetLabelOffset(0.01);
   full_copy__1->GetXaxis()->SetLabelSize(0.06);
   full_copy__1->GetXaxis()->SetTitleSize(0.072);
   full_copy__1->GetXaxis()->SetTitleOffset(0.95);
   full_copy__1->GetXaxis()->SetTitleFont(132);
   full_copy__1->GetYaxis()->SetTitle("Events / ( 20 GeV )");
   full_copy__1->GetYaxis()->SetLabelFont(132);
   full_copy__1->GetYaxis()->SetLabelOffset(0.01);
   full_copy__1->GetYaxis()->SetLabelSize(0.06);
   full_copy__1->GetYaxis()->SetTitleSize(0.072);
   full_copy__1->GetYaxis()->SetTitleOffset(0.95);
   full_copy__1->GetYaxis()->SetTitleFont(132);
   full_copy__1->GetZaxis()->SetLabelFont(132);
   full_copy__1->GetZaxis()->SetLabelSize(0.06);
   full_copy__1->GetZaxis()->SetTitleSize(0.072);
   full_copy__1->GetZaxis()->SetTitleOffset(1.2);
   full_copy__1->GetZaxis()->SetTitleFont(132);
   full_copy__1->Draw("sameaxis");
   mu_plus_1->Modified();
   mu_plus->cd();
  
// ------------>Primitives in pad: mu_plus_2
   TPad *mu_plus_2 = new TPad("mu_plus_2", "mu_plus_2",0.51,0.51,0.99,0.99);
   mu_plus_2->Draw();
   mu_plus_2->cd();
   mu_plus_2->Range(0.1051217,-4.050633,0.7379259,21.26582);
   mu_plus_2->SetFillColor(0);
   mu_plus_2->SetBorderMode(0);
   mu_plus_2->SetBorderSize(2);
   mu_plus_2->SetTickx(1);
   mu_plus_2->SetTicky(1);
   mu_plus_2->SetLeftMargin(0.14);
   mu_plus_2->SetRightMargin(0.05);
   mu_plus_2->SetTopMargin(0.05);
   mu_plus_2->SetBottomMargin(0.16);
   mu_plus_2->SetFrameLineWidth(2);
   mu_plus_2->SetFrameBorderMode(0);
   mu_plus_2->SetFrameLineWidth(2);
   mu_plus_2->SetFrameBorderMode(0);
   
   Double_t full_fx5[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t full_fy5[27] = {
   0,
   0,
   0,
   0,
   0,
   0.3569423,
   0.3569423,
   2.13579,
   2.13579,
   4.915431,
   4.915431,
   12.08813,
   12.08813,
   14.95213,
   14.95213,
   12.67359,
   12.67359,
   9.070355,
   9.070355,
   3.773185,
   3.773185,
   0.03445227,
   0.03445227,
   0.03445227,
   0.03445227,
   0.03445227,
   0};
   graph = new TGraph(27,full_fx5,full_fy5);
   graph->SetName("full");
   graph->SetTitle("Projection of model_mu_plus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full5 = new TH1F("Graph_full5","Projection of model_mu_plus",100,0.1214286,0.7785714);
   Graph_full5->SetMinimum(0);
   Graph_full5->SetMaximum(20);
   Graph_full5->SetDirectory(0);
   Graph_full5->SetStats(0);
   Graph_full5->SetLineWidth(2);
   Graph_full5->SetMarkerStyle(20);
   Graph_full5->GetXaxis()->SetTitle("uGB");
   Graph_full5->GetXaxis()->SetRange(12,89);
   Graph_full5->GetXaxis()->SetNdivisions(505);
   Graph_full5->GetXaxis()->SetLabelFont(132);
   Graph_full5->GetXaxis()->SetLabelOffset(0.01);
   Graph_full5->GetXaxis()->SetLabelSize(0.06);
   Graph_full5->GetXaxis()->SetTitleSize(0.072);
   Graph_full5->GetXaxis()->SetTitleOffset(0.95);
   Graph_full5->GetXaxis()->SetTitleFont(132);
   Graph_full5->GetYaxis()->SetTitle("Events / ( 0.05 )");
   Graph_full5->GetYaxis()->SetLabelFont(132);
   Graph_full5->GetYaxis()->SetLabelOffset(0.01);
   Graph_full5->GetYaxis()->SetLabelSize(0.06);
   Graph_full5->GetYaxis()->SetTitleSize(0.072);
   Graph_full5->GetYaxis()->SetTitleOffset(0.95);
   Graph_full5->GetYaxis()->SetTitleFont(132);
   Graph_full5->GetZaxis()->SetLabelFont(132);
   Graph_full5->GetZaxis()->SetLabelSize(0.06);
   Graph_full5->GetZaxis()->SetTitleSize(0.072);
   Graph_full5->GetZaxis()->SetTitleOffset(1.2);
   Graph_full5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full5);
   
   graph->Draw("af");
   
   Double_t model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx6[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy6[27] = {
   0,
   0,
   0,
   0,
   0,
   0.3363465,
   0.3363465,
   1.773283,
   1.773283,
   3.080985,
   3.080985,
   4.946462,
   4.946462,
   4.852902,
   4.852902,
   3.644236,
   3.644236,
   2.436626,
   2.436626,
   1.029434,
   1.029434,
   0.002771186,
   0.002771186,
   0.002771186,
   0.002771186,
   0.002771186,
   0};
   graph = new TGraph(27,model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx6,model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy6);
   graph->SetName("model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6 = new TH1F("Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6","Projection of model_mu_plus",100,0.1214286,0.7785714);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->SetMinimum(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->SetMaximum(5.441108);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->SetDirectory(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->SetStats(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->SetLineWidth(2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]6);
   
   graph->Draw("f");
   
   Double_t model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx7[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy7[27] = {
   0,
   0,
   0,
   0,
   0,
   0.02632435,
   0.02632435,
   0.2674436,
   0.2674436,
   1.140124,
   1.140124,
   2.926441,
   2.926441,
   3.949896,
   3.949896,
   3.302731,
   3.302731,
   2.263594,
   2.263594,
   1.001224,
   1.001224,
   -3.546435e-05,
   -3.546435e-05,
   -3.546435e-05,
   -3.546435e-05,
   -3.546435e-05,
   0};
   graph = new TGraph(27,model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx7,model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy7);
   graph->SetName("model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7 = new TH1F("Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7","Projection of model_mu_plus",100,0.1214286,0.7785714);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->SetMinimum(-0.3950286);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->SetMaximum(4.344889);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->SetDirectory(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->SetStats(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->SetLineWidth(2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]7);
   
   graph->Draw("f");
   
   Double_t model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx8[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy8[27] = {
   0,
   0,
   0,
   0,
   0,
   0.01675999,
   0.01675999,
   0.1753387,
   0.1753387,
   0.589093,
   0.589093,
   1.069241,
   1.069241,
   1.295712,
   1.295712,
   0.7530815,
   0.7530815,
   0.2599242,
   0.2599242,
   0.09125192,
   0.09125192,
   -3.546435e-05,
   -3.546435e-05,
   -3.546435e-05,
   -3.546435e-05,
   -3.546435e-05,
   0};
   graph = new TGraph(27,model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx8,model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy8);
   graph->SetName("model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8 = new TH1F("Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8","Projection of model_mu_plus",100,0.1214286,0.7785714);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->SetMinimum(-0.1296102);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->SetMaximum(1.425286);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->SetDirectory(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->SetStats(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->SetLineWidth(2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]8);
   
   graph->Draw("f");
   
   Double_t data_fx3002[10] = {
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675};
   Double_t data_fy3002[10] = {
   0,
   0,
   2,
   9,
   13,
   14,
   9,
   9,
   4,
   0};
   Double_t data_felx3002[10] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3002[10] = {
   0,
   0,
   1.291815,
   2.943461,
   3.558662,
   3.6965,
   2.943461,
   2.943461,
   1.914339,
   0};
   Double_t data_fehx3002[10] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3002[10] = {
   1.147874,
   1.147874,
   2.63786,
   4.110204,
   4.697573,
   4.830381,
   4.110204,
   4.110204,
   3.162753,
   1.147874};
   grae = new TGraphAsymmErrors(10,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__uGBknnFL_uGB_WZTT");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of binneddata_plot__uGBknnFL_uGB_WZTT",100,0.15,0.75);
   Graph_data3002->SetMinimum(0);
   Graph_data3002->SetMaximum(20.71342);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"b)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__2 = new TH1F("full_copy__2","Projection of model_mu_plus",100,0.1214286,0.7785714);
   full_copy__2->SetMinimum(0);
   full_copy__2->SetMaximum(20);
   full_copy__2->SetDirectory(0);
   full_copy__2->SetStats(0);
   full_copy__2->SetLineWidth(2);
   full_copy__2->SetMarkerStyle(20);
   full_copy__2->GetXaxis()->SetTitle("uGB");
   full_copy__2->GetXaxis()->SetRange(12,89);
   full_copy__2->GetXaxis()->SetNdivisions(505);
   full_copy__2->GetXaxis()->SetLabelFont(132);
   full_copy__2->GetXaxis()->SetLabelOffset(0.01);
   full_copy__2->GetXaxis()->SetLabelSize(0.06);
   full_copy__2->GetXaxis()->SetTitleSize(0.072);
   full_copy__2->GetXaxis()->SetTitleOffset(0.95);
   full_copy__2->GetXaxis()->SetTitleFont(132);
   full_copy__2->GetYaxis()->SetTitle("Events / ( 0.05 )");
   full_copy__2->GetYaxis()->SetLabelFont(132);
   full_copy__2->GetYaxis()->SetLabelOffset(0.01);
   full_copy__2->GetYaxis()->SetLabelSize(0.06);
   full_copy__2->GetYaxis()->SetTitleSize(0.072);
   full_copy__2->GetYaxis()->SetTitleOffset(0.95);
   full_copy__2->GetYaxis()->SetTitleFont(132);
   full_copy__2->GetZaxis()->SetLabelFont(132);
   full_copy__2->GetZaxis()->SetLabelSize(0.06);
   full_copy__2->GetZaxis()->SetTitleSize(0.072);
   full_copy__2->GetZaxis()->SetTitleOffset(1.2);
   full_copy__2->GetZaxis()->SetTitleFont(132);
   full_copy__2->Draw("sameaxis");
   mu_plus_2->Modified();
   mu_plus->cd();
  
// ------------>Primitives in pad: mu_plus_3
   TPad *mu_plus_3 = new TPad("mu_plus_3", "mu_plus_3",0.01,0.01,0.49,0.49);
   mu_plus_3->Draw();
   mu_plus_3->cd();
   mu_plus_3->Range(-1.379513,-4.658228,1.151704,24.4557);
   mu_plus_3->SetFillColor(0);
   mu_plus_3->SetBorderMode(0);
   mu_plus_3->SetBorderSize(2);
   mu_plus_3->SetTickx(1);
   mu_plus_3->SetTicky(1);
   mu_plus_3->SetLeftMargin(0.14);
   mu_plus_3->SetRightMargin(0.05);
   mu_plus_3->SetTopMargin(0.05);
   mu_plus_3->SetBottomMargin(0.16);
   mu_plus_3->SetFrameLineWidth(2);
   mu_plus_3->SetFrameBorderMode(0);
   mu_plus_3->SetFrameLineWidth(2);
   mu_plus_3->SetFrameBorderMode(0);
   
   Double_t full_fx9[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t full_fy9[27] = {
   0,
   0,
   0,
   0,
   0,
   0.0952212,
   0.0952212,
   0.6261992,
   0.6261992,
   2.245816,
   2.245816,
   6.056569,
   6.056569,
   10.6357,
   10.6357,
   10.45197,
   10.45197,
   11.39273,
   11.39273,
   12.46562,
   12.46562,
   6.030173,
   6.030173,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,full_fx9,full_fy9);
   graph->SetName("full");
   graph->SetTitle("Projection of model_mu_plus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full9 = new TH1F("Graph_full9","Projection of model_mu_plus",100,-1.314286,1.314286);
   Graph_full9->SetMinimum(0);
   Graph_full9->SetMaximum(23);
   Graph_full9->SetDirectory(0);
   Graph_full9->SetStats(0);
   Graph_full9->SetLineWidth(2);
   Graph_full9->SetMarkerStyle(20);
   Graph_full9->GetXaxis()->SetTitle("j_{1} BDT(b|c)");
   Graph_full9->GetXaxis()->SetRange(12,89);
   Graph_full9->GetXaxis()->SetNdivisions(505);
   Graph_full9->GetXaxis()->SetLabelFont(132);
   Graph_full9->GetXaxis()->SetLabelOffset(0.01);
   Graph_full9->GetXaxis()->SetLabelSize(0.06);
   Graph_full9->GetXaxis()->SetTitleSize(0.072);
   Graph_full9->GetXaxis()->SetTitleOffset(0.98);
   Graph_full9->GetXaxis()->SetTitleFont(132);
   Graph_full9->GetYaxis()->SetTitle("Events / ( 0.2 )");
   Graph_full9->GetYaxis()->SetLabelFont(132);
   Graph_full9->GetYaxis()->SetLabelOffset(0.01);
   Graph_full9->GetYaxis()->SetLabelSize(0.06);
   Graph_full9->GetYaxis()->SetTitleSize(0.072);
   Graph_full9->GetYaxis()->SetTitleOffset(0.95);
   Graph_full9->GetYaxis()->SetTitleFont(132);
   Graph_full9->GetZaxis()->SetLabelFont(132);
   Graph_full9->GetZaxis()->SetLabelSize(0.06);
   Graph_full9->GetZaxis()->SetTitleSize(0.072);
   Graph_full9->GetZaxis()->SetTitleOffset(1.2);
   Graph_full9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full9);
   
   graph->Draw("af");
   
   Double_t model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx10[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy10[27] = {
   0,
   0,
   0,
   0,
   0,
   0.0952212,
   0.0952212,
   0.5706407,
   0.5706407,
   1.890614,
   1.890614,
   4.097345,
   4.097345,
   5.114983,
   5.114983,
   3.576563,
   3.576563,
   2.80698,
   2.80698,
   2.763978,
   2.763978,
   1.186719,
   1.186719,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx10,model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy10);
   graph->SetName("model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10 = new TH1F("Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10","Projection of model_mu_plus",100,-1.314286,1.314286);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->SetMinimum(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->SetMaximum(5.626481);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->SetDirectory(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->SetStats(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->SetLineWidth(2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]10);
   
   graph->Draw("f");
   
   Double_t model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx11[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy11[27] = {
   0,
   0,
   0,
   0,
   0,
   0.08661313,
   0.08661313,
   0.5268515,
   0.5268515,
   1.700089,
   1.700089,
   3.559094,
   3.559094,
   3.998336,
   3.998336,
   2.284919,
   2.284919,
   1.210119,
   1.210119,
   1.093138,
   1.093138,
   0.4185839,
   0.4185839,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx11,model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy11);
   graph->SetName("model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11 = new TH1F("Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11","Projection of model_mu_plus",100,-1.314286,1.314286);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->SetMinimum(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->SetMaximum(4.398169);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->SetDirectory(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->SetStats(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->SetLineWidth(2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]11);
   
   graph->Draw("f");
   
   Double_t model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx12[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy12[27] = {
   0,
   0,
   0,
   0,
   0,
   0.002953367,
   0.002953367,
   0.03107868,
   0.03107868,
   0.1042316,
   0.1042316,
   0.3632155,
   0.3632155,
   0.8258813,
   0.8258813,
   0.9036632,
   0.9036632,
   0.6893202,
   0.6893202,
   0.9360427,
   0.9360427,
   0.39398,
   0.39398,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx12,model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy12);
   graph->SetName("model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_plus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12 = new TH1F("Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12","Projection of model_mu_plus",100,-1.314286,1.314286);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->SetMinimum(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->SetMaximum(1.029647);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->SetDirectory(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->SetStats(0);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->SetLineWidth(2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->SetMarkerStyle(20);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]12);
   
   graph->Draw("f");
   
   Double_t data_fx3003[10] = {
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9};
   Double_t data_fy3003[10] = {
   0,
   0,
   3,
   1,
   7,
   5,
   9,
   14,
   17,
   4};
   Double_t data_felx3003[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fely3003[10] = {
   0,
   0,
   1.632705,
   0.8272462,
   2.58147,
   2.159691,
   2.943461,
   3.6965,
   4.082184,
   1.914339};
   Double_t data_fehx3003[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fehy3003[10] = {
   1.147874,
   1.147874,
   2.918186,
   2.299527,
   3.770281,
   3.382473,
   4.110204,
   4.830381,
   5.203719,
   3.162753};
   grae = new TGraphAsymmErrors(10,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__Jet0_BDTTag_bdt1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3003 = new TH1F("Graph_data3003","Histogram of binneddata_plot__Jet0_BDTTag_bdt1",100,-1.2,1.2);
   Graph_data3003->SetMinimum(0);
   Graph_data3003->SetMaximum(24.42409);
   Graph_data3003->SetDirectory(0);
   Graph_data3003->SetStats(0);
   Graph_data3003->SetLineWidth(2);
   Graph_data3003->SetMarkerStyle(20);
   Graph_data3003->GetXaxis()->SetNdivisions(505);
   Graph_data3003->GetXaxis()->SetLabelFont(132);
   Graph_data3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetXaxis()->SetTitleFont(132);
   Graph_data3003->GetYaxis()->SetLabelFont(132);
   Graph_data3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_data3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetYaxis()->SetTitleFont(132);
   Graph_data3003->GetZaxis()->SetLabelFont(132);
   Graph_data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3003);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"c)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__3 = new TH1F("full_copy__3","Projection of model_mu_plus",100,-1.314286,1.314286);
   full_copy__3->SetMinimum(0);
   full_copy__3->SetMaximum(23);
   full_copy__3->SetDirectory(0);
   full_copy__3->SetStats(0);
   full_copy__3->SetLineWidth(2);
   full_copy__3->SetMarkerStyle(20);
   full_copy__3->GetXaxis()->SetTitle("j_{1} BDT(b|c)");
   full_copy__3->GetXaxis()->SetRange(12,89);
   full_copy__3->GetXaxis()->SetNdivisions(505);
   full_copy__3->GetXaxis()->SetLabelFont(132);
   full_copy__3->GetXaxis()->SetLabelOffset(0.01);
   full_copy__3->GetXaxis()->SetLabelSize(0.06);
   full_copy__3->GetXaxis()->SetTitleSize(0.072);
   full_copy__3->GetXaxis()->SetTitleOffset(0.98);
   full_copy__3->GetXaxis()->SetTitleFont(132);
   full_copy__3->GetYaxis()->SetTitle("Events / ( 0.2 )");
   full_copy__3->GetYaxis()->SetLabelFont(132);
   full_copy__3->GetYaxis()->SetLabelOffset(0.01);
   full_copy__3->GetYaxis()->SetLabelSize(0.06);
   full_copy__3->GetYaxis()->SetTitleSize(0.072);
   full_copy__3->GetYaxis()->SetTitleOffset(0.95);
   full_copy__3->GetYaxis()->SetTitleFont(132);
   full_copy__3->GetZaxis()->SetLabelFont(132);
   full_copy__3->GetZaxis()->SetLabelSize(0.06);
   full_copy__3->GetZaxis()->SetTitleSize(0.072);
   full_copy__3->GetZaxis()->SetTitleOffset(1.2);
   full_copy__3->GetZaxis()->SetTitleFont(132);
   full_copy__3->Draw("sameaxis");
   mu_plus_3->Modified();
   mu_plus->cd();
  
// ------------>Primitives in pad: mu_plus_4
   TPad *mu_plus_4 = new TPad("mu_plus_4", "mu_plus_4",0.51,0.01,0.99,0.49);
   mu_plus_4->Draw();
   mu_plus_4->cd();
   mu_plus_4->Range(-1.379513,-4.455696,1.151704,23.39241);
   mu_plus_4->SetFillColor(0);
   mu_plus_4->SetBorderMode(0);
   mu_plus_4->SetBorderSize(2);
   mu_plus_4->SetTickx(1);
   mu_plus_4->SetTicky(1);
   mu_plus_4->SetLeftMargin(0.14);
   mu_plus_4->SetRightMargin(0.05);
   mu_plus_4->SetTopMargin(0.05);
   mu_plus_4->SetBottomMargin(0.16);
   mu_plus_4->SetFrameLineWidth(2);
   mu_plus_4->SetFrameBorderMode(0);
   mu_plus_4->SetFrameLineWidth(2);
   mu_plus_4->SetFrameBorderMode(0);
   
   Double_t full_fx13[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t full_fy13[27] = {
   0,
   0,
   0,
   0,
   0,
   0.06598483,
   0.06598483,
   0.8131837,
   0.8131837,
   2.733784,
   2.733784,
   6.318092,
   6.318092,
   10.44247,
   10.44247,
   9.799642,
   9.799642,
   10.99171,
   10.99171,
   12.61773,
   12.61773,
   6.217402,
   6.217402,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,full_fx13,full_fy13);
   graph->SetName("full");
   graph->SetTitle("Projection of model_mu_plus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full13 = new TH1F("Graph_full13","Projection of model_mu_plus",100,-1.314286,1.314286);
   Graph_full13->SetMinimum(0);
   Graph_full13->SetMaximum(22);
   Graph_full13->SetDirectory(0);
   Graph_full13->SetStats(0);
   Graph_full13->SetLineWidth(2);
   Graph_full13->SetMarkerStyle(20);
   Graph_full13->GetXaxis()->SetTitle("j_{2} BDT(b|c)");
   Graph_full13->GetXaxis()->SetRange(12,89);
   Graph_full13->GetXaxis()->SetNdivisions(505);
   Graph_full13->GetXaxis()->SetLabelFont(132);
   Graph_full13->GetXaxis()->SetLabelOffset(0.01);
   Graph_full13->GetXaxis()->SetLabelSize(0.06);
   Graph_full13->GetXaxis()->SetTitleSize(0.072);
   Graph_full13->GetXaxis()->SetTitleOffset(0.98);
   Graph_full13->GetXaxis()->SetTitleFont(132);
   Graph_full13->GetYaxis()->SetTitle("Events / ( 0.2 )");
   Graph_full13->GetYaxis()->SetLabelFont(132);
   Graph_full13->GetYaxis()->SetLabelOffset(0.01);
   Graph_full13->GetYaxis()->SetLabelSize(0.06);
   Graph_full13->GetYaxis()->SetTitleSize(0.072);
   Graph_full13->GetYaxis()->SetTitleOffset(0.95);
   Graph_full13->GetYaxis()->SetTitleFont(132);
   Graph_full13->GetZaxis()->SetLabelFont(132);
   Graph_full13->GetZaxis()->SetLabelSize(0.06);
   Graph_full13->GetZaxis()->SetTitleSize(0.072);
   Graph_full13->GetZaxis()->SetTitleOffset(1.2);
   Graph_full13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full13);
   
   graph->Draw("af");
   
   Double_t VV_fx14[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy14[27] = {
   0,
   0,
   0,
   0,
   0,
   0.06543929,
   0.06543929,
   0.7070057,
   0.7070057,
   2.255514,
   2.255514,
   4.2692,
   4.2692,
   4.837096,
   4.837096,
   3.180361,
   3.180361,
   2.698952,
   2.698952,
   2.733032,
   2.733032,
   1.356444,
   1.356444,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx14,VV_fy14);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_mu_plus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV14 = new TH1F("Graph_VV14","Projection of model_mu_plus",100,-1.314286,1.314286);
   Graph_VV14->SetMinimum(0);
   Graph_VV14->SetMaximum(5.320805);
   Graph_VV14->SetDirectory(0);
   Graph_VV14->SetStats(0);
   Graph_VV14->SetLineWidth(2);
   Graph_VV14->SetMarkerStyle(20);
   Graph_VV14->GetXaxis()->SetNdivisions(505);
   Graph_VV14->GetXaxis()->SetLabelFont(132);
   Graph_VV14->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV14->GetXaxis()->SetLabelSize(0.06);
   Graph_VV14->GetXaxis()->SetTitleSize(0.072);
   Graph_VV14->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV14->GetXaxis()->SetTitleFont(132);
   Graph_VV14->GetYaxis()->SetLabelFont(132);
   Graph_VV14->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV14->GetYaxis()->SetLabelSize(0.06);
   Graph_VV14->GetYaxis()->SetTitleSize(0.072);
   Graph_VV14->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV14->GetYaxis()->SetTitleFont(132);
   Graph_VV14->GetZaxis()->SetLabelFont(132);
   Graph_VV14->GetZaxis()->SetLabelSize(0.06);
   Graph_VV14->GetZaxis()->SetTitleSize(0.072);
   Graph_VV14->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV14);
   
   graph->Draw("f");
   
   Double_t VV_fx15[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy15[27] = {
   0,
   0,
   0,
   0,
   0,
   0.06033489,
   0.06033489,
   0.6347767,
   0.6347767,
   2.022563,
   2.022563,
   3.647417,
   3.647417,
   3.667977,
   3.667977,
   1.980672,
   1.980672,
   1.330034,
   1.330034,
   0.985606,
   0.985606,
   0.5483624,
   0.5483624,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx15,VV_fy15);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_mu_plus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV15 = new TH1F("Graph_VV15","Projection of model_mu_plus",100,-1.314286,1.314286);
   Graph_VV15->SetMinimum(0);
   Graph_VV15->SetMaximum(4.034775);
   Graph_VV15->SetDirectory(0);
   Graph_VV15->SetStats(0);
   Graph_VV15->SetLineWidth(2);
   Graph_VV15->SetMarkerStyle(20);
   Graph_VV15->GetXaxis()->SetNdivisions(505);
   Graph_VV15->GetXaxis()->SetLabelFont(132);
   Graph_VV15->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV15->GetXaxis()->SetLabelSize(0.06);
   Graph_VV15->GetXaxis()->SetTitleSize(0.072);
   Graph_VV15->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV15->GetXaxis()->SetTitleFont(132);
   Graph_VV15->GetYaxis()->SetLabelFont(132);
   Graph_VV15->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV15->GetYaxis()->SetLabelSize(0.06);
   Graph_VV15->GetYaxis()->SetTitleSize(0.072);
   Graph_VV15->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV15->GetYaxis()->SetTitleFont(132);
   Graph_VV15->GetZaxis()->SetLabelFont(132);
   Graph_VV15->GetZaxis()->SetLabelSize(0.06);
   Graph_VV15->GetZaxis()->SetTitleSize(0.072);
   Graph_VV15->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV15);
   
   graph->Draw("f");
   
   Double_t VV_fx16[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy16[27] = {
   0,
   0,
   0,
   0,
   0,
   0.01688517,
   0.01688517,
   0.06004402,
   0.06004402,
   0.1650542,
   0.1650542,
   0.4820306,
   0.4820306,
   0.6388127,
   0.6388127,
   0.7299497,
   0.7299497,
   0.8380363,
   0.8380363,
   0.816461,
   0.816461,
   0.5030929,
   0.5030929,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx16,VV_fy16);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_mu_plus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV16 = new TH1F("Graph_VV16","Projection of model_mu_plus",100,-1.314286,1.314286);
   Graph_VV16->SetMinimum(0);
   Graph_VV16->SetMaximum(0.9218399);
   Graph_VV16->SetDirectory(0);
   Graph_VV16->SetStats(0);
   Graph_VV16->SetLineWidth(2);
   Graph_VV16->SetMarkerStyle(20);
   Graph_VV16->GetXaxis()->SetNdivisions(505);
   Graph_VV16->GetXaxis()->SetLabelFont(132);
   Graph_VV16->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV16->GetXaxis()->SetLabelSize(0.06);
   Graph_VV16->GetXaxis()->SetTitleSize(0.072);
   Graph_VV16->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV16->GetXaxis()->SetTitleFont(132);
   Graph_VV16->GetYaxis()->SetLabelFont(132);
   Graph_VV16->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV16->GetYaxis()->SetLabelSize(0.06);
   Graph_VV16->GetYaxis()->SetTitleSize(0.072);
   Graph_VV16->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV16->GetYaxis()->SetTitleFont(132);
   Graph_VV16->GetZaxis()->SetLabelFont(132);
   Graph_VV16->GetZaxis()->SetLabelSize(0.06);
   Graph_VV16->GetZaxis()->SetTitleSize(0.072);
   Graph_VV16->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV16);
   
   graph->Draw("f");
   
   Double_t data_fx3004[10] = {
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9};
   Double_t data_fy3004[10] = {
   0,
   0,
   1,
   2,
   3,
   11,
   13,
   7,
   16,
   7};
   Double_t data_felx3004[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fely3004[10] = {
   0,
   0,
   0.8272462,
   1.291815,
   1.632705,
   3.265579,
   3.558662,
   2.58147,
   3.957801,
   2.58147};
   Double_t data_fehx3004[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fehy3004[10] = {
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   4.416521,
   4.697573,
   3.770281,
   5.083066,
   3.770281};
   grae = new TGraphAsymmErrors(10,data_fx3004,data_fy3004,data_felx3004,data_fehx3004,data_fely3004,data_fehy3004);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__Jet1_BDTTag_bdt1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3004 = new TH1F("Graph_data3004","Histogram of binneddata_plot__Jet1_BDTTag_bdt1",100,-1.2,1.2);
   Graph_data3004->SetMinimum(0);
   Graph_data3004->SetMaximum(23.19137);
   Graph_data3004->SetDirectory(0);
   Graph_data3004->SetStats(0);
   Graph_data3004->SetLineWidth(2);
   Graph_data3004->SetMarkerStyle(20);
   Graph_data3004->GetXaxis()->SetNdivisions(505);
   Graph_data3004->GetXaxis()->SetLabelFont(132);
   Graph_data3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3004->GetXaxis()->SetLabelSize(0.06);
   Graph_data3004->GetXaxis()->SetTitleSize(0.072);
   Graph_data3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3004->GetXaxis()->SetTitleFont(132);
   Graph_data3004->GetYaxis()->SetLabelFont(132);
   Graph_data3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3004->GetYaxis()->SetLabelSize(0.06);
   Graph_data3004->GetYaxis()->SetTitleSize(0.072);
   Graph_data3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3004->GetYaxis()->SetTitleFont(132);
   Graph_data3004->GetZaxis()->SetLabelFont(132);
   Graph_data3004->GetZaxis()->SetLabelSize(0.06);
   Graph_data3004->GetZaxis()->SetTitleSize(0.072);
   Graph_data3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3004);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"d)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__4 = new TH1F("full_copy__4","Projection of model_mu_plus",100,-1.314286,1.314286);
   full_copy__4->SetMinimum(0);
   full_copy__4->SetMaximum(22);
   full_copy__4->SetDirectory(0);
   full_copy__4->SetStats(0);
   full_copy__4->SetLineWidth(2);
   full_copy__4->SetMarkerStyle(20);
   full_copy__4->GetXaxis()->SetTitle("j_{2} BDT(b|c)");
   full_copy__4->GetXaxis()->SetRange(12,89);
   full_copy__4->GetXaxis()->SetNdivisions(505);
   full_copy__4->GetXaxis()->SetLabelFont(132);
   full_copy__4->GetXaxis()->SetLabelOffset(0.01);
   full_copy__4->GetXaxis()->SetLabelSize(0.06);
   full_copy__4->GetXaxis()->SetTitleSize(0.072);
   full_copy__4->GetXaxis()->SetTitleOffset(0.98);
   full_copy__4->GetXaxis()->SetTitleFont(132);
   full_copy__4->GetYaxis()->SetTitle("Events / ( 0.2 )");
   full_copy__4->GetYaxis()->SetLabelFont(132);
   full_copy__4->GetYaxis()->SetLabelOffset(0.01);
   full_copy__4->GetYaxis()->SetLabelSize(0.06);
   full_copy__4->GetYaxis()->SetTitleSize(0.072);
   full_copy__4->GetYaxis()->SetTitleOffset(0.95);
   full_copy__4->GetYaxis()->SetTitleFont(132);
   full_copy__4->GetZaxis()->SetLabelFont(132);
   full_copy__4->GetZaxis()->SetLabelSize(0.06);
   full_copy__4->GetZaxis()->SetTitleSize(0.072);
   full_copy__4->GetZaxis()->SetTitleOffset(1.2);
   full_copy__4->GetZaxis()->SetTitleFont(132);
   full_copy__4->Draw("sameaxis");
   mu_plus_4->Modified();
   mu_plus->cd();
   mu_plus->Modified();
   mu_plus->cd();
   mu_plus->SetSelected(mu_plus);
}


==> figs/Fig2b.C <==
void fit_data_leg_mup_forpaper()
{
//=========Macro generated from canvas: leg_mup/leg_mup
//=========  (Wed Oct  5 18:06:14 2016) by ROOT version6.06/02
   TCanvas *leg_mup = new TCanvas("leg_mup", "leg_mup",10,32,250,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   leg_mup->SetHighLightColor(2);
   leg_mup->Range(0,0,1,1);
   leg_mup->SetFillColor(0);
   leg_mup->SetBorderMode(0);
   leg_mup->SetBorderSize(2);
   leg_mup->SetTickx(1);
   leg_mup->SetTicky(1);
   leg_mup->SetLeftMargin(0.14);
   leg_mup->SetRightMargin(0.05);
   leg_mup->SetTopMargin(0.05);
   leg_mup->SetBottomMargin(0.16);
   leg_mup->SetFrameLineWidth(2);
   leg_mup->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0,0,1,1,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data(#mu^{+})","PLE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","W+b#bar{b}","F");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","t#bar{t}","F");

   ci = TColor::GetColor("#99ff66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#99ff66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","W+c#bar{c}","F");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","Background","F");
   entry->SetFillColor(12);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   leg_mup->Modified();
   leg_mup->cd();
   leg_mup->SetSelected(leg_mup);
}


==> figs/Fig3a.C <==
void fit_data_mu_minus_forpaper()
{
//=========Macro generated from canvas: mu_minus/mu_minus
//=========  (Wed Oct  5 18:06:14 2016) by ROOT version6.06/02
   TCanvas *mu_minus = new TCanvas("mu_minus", "mu_minus",10,32,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mu_minus->SetHighLightColor(2);
   mu_minus->Range(0,0,1,1);
   mu_minus->SetFillColor(0);
   mu_minus->SetBorderMode(0);
   mu_minus->SetBorderSize(2);
   mu_minus->SetTickx(1);
   mu_minus->SetTicky(1);
   mu_minus->SetLeftMargin(0.14);
   mu_minus->SetRightMargin(0.05);
   mu_minus->SetTopMargin(0.05);
   mu_minus->SetBottomMargin(0.16);
   mu_minus->SetFrameLineWidth(2);
   mu_minus->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mu_minus_1
   TPad *mu_minus_1 = new TPad("mu_minus_1", "mu_minus_1",0.01,0.51,0.49,0.99);
   mu_minus_1->Draw();
   mu_minus_1->cd();
   mu_minus_1->Range(-37.95132,-6.075949,215.1704,31.89873);
   mu_minus_1->SetFillColor(0);
   mu_minus_1->SetBorderMode(0);
   mu_minus_1->SetBorderSize(2);
   mu_minus_1->SetTickx(1);
   mu_minus_1->SetTicky(1);
   mu_minus_1->SetLeftMargin(0.14);
   mu_minus_1->SetRightMargin(0.05);
   mu_minus_1->SetTopMargin(0.05);
   mu_minus_1->SetBottomMargin(0.16);
   mu_minus_1->SetFrameLineWidth(2);
   mu_minus_1->SetFrameBorderMode(0);
   mu_minus_1->SetFrameLineWidth(2);
   mu_minus_1->SetFrameBorderMode(0);
   
   Double_t full_fx17[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t full_fy17[27] = {
   0,
   0,
   0,
   3.413239,
   3.413239,
   17.92863,
   17.92863,
   13.19559,
   13.19559,
   6.88014,
   6.88014,
   3.356771,
   3.356771,
   1.720169,
   1.720169,
   0.8708412,
   0.8708412,
   0.4271188,
   0.4271188,
   0.1634962,
   0.1634962,
   0.04400699,
   0.04400699,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(27,full_fx17,full_fy17);
   graph->SetName("full");
   graph->SetTitle("Projection of model_mu_minus");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full17 = new TH1F("Graph_full17","Projection of model_mu_minus",100,-31.42857,231.4286);
   Graph_full17->SetMinimum(0);
   Graph_full17->SetMaximum(30);
   Graph_full17->SetDirectory(0);
   Graph_full17->SetStats(0);
   Graph_full17->SetLineWidth(2);
   Graph_full17->SetMarkerStyle(20);
   Graph_full17->GetXaxis()->SetTitle("m_{jj} [GeV]");
   Graph_full17->GetXaxis()->SetRange(12,89);
   Graph_full17->GetXaxis()->SetNdivisions(505);
   Graph_full17->GetXaxis()->SetLabelFont(132);
   Graph_full17->GetXaxis()->SetLabelOffset(0.01);
   Graph_full17->GetXaxis()->SetLabelSize(0.06);
   Graph_full17->GetXaxis()->SetTitleSize(0.072);
   Graph_full17->GetXaxis()->SetTitleOffset(0.95);
   Graph_full17->GetXaxis()->SetTitleFont(132);
   Graph_full17->GetYaxis()->SetTitle("Events / ( 20 GeV )");
   Graph_full17->GetYaxis()->SetLabelFont(132);
   Graph_full17->GetYaxis()->SetLabelOffset(0.01);
   Graph_full17->GetYaxis()->SetLabelSize(0.06);
   Graph_full17->GetYaxis()->SetTitleSize(0.072);
   Graph_full17->GetYaxis()->SetTitleOffset(0.95);
   Graph_full17->GetYaxis()->SetTitleFont(132);
   Graph_full17->GetZaxis()->SetLabelFont(132);
   Graph_full17->GetZaxis()->SetLabelSize(0.06);
   Graph_full17->GetZaxis()->SetTitleSize(0.072);
   Graph_full17->GetZaxis()->SetTitleOffset(1.2);
   Graph_full17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full17);
   
   graph->Draw("af");
   
   Double_t model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx18[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy18[27] = {
   0,
   0,
   0,
   1.249981,
   1.249981,
   5.66593,
   5.66593,
   4.448593,
   4.448593,
   2.840334,
   2.840334,
   1.865789,
   1.865789,
   1.150941,
   1.150941,
   0.6366161,
   0.6366161,
   0.2934239,
   0.2934239,
   0.1347493,
   0.1347493,
   0.03057239,
   0.03057239,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx18,model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy18);
   graph->SetName("model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18 = new TH1F("Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18","Projection of model_mu_minus",100,-31.42857,231.4286);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->SetMinimum(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->SetMaximum(6.232523);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->SetDirectory(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->SetStats(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->SetLineWidth(2);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]18);
   
   graph->Draw("f");
   
   Double_t model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx19[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy19[27] = {
   0,
   0,
   0,
   1.170317,
   1.170317,
   4.357212,
   4.357212,
   2.459745,
   2.459745,
   1.104235,
   1.104235,
   0.4002696,
   0.4002696,
   0.1925839,
   0.1925839,
   0.05735188,
   0.05735188,
   0.01802028,
   0.01802028,
   0.005950724,
   0.005950724,
   0.0005362595,
   0.0005362595,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx19,model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy19);
   graph->SetName("model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19 = new TH1F("Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19","Projection of model_mu_minus",100,-31.42857,231.4286);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->SetMinimum(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->SetMaximum(4.792933);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->SetDirectory(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->SetStats(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->SetLineWidth(2);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]19);
   
   graph->Draw("f");
   
   Double_t model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx20[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy20[27] = {
   0,
   0,
   0,
   0.5406214,
   0.5406214,
   1.831387,
   1.831387,
   0.7622699,
   0.7622699,
   0.4288747,
   0.4288747,
   0.1734688,
   0.1734688,
   0.09554734,
   0.09554734,
   0.02529536,
   0.02529536,
   0.007911249,
   0.007911249,
   0.002191855,
   0.002191855,
   0.0005362595,
   0.0005362595,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fx20,model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]_fy20);
   graph->SetName("model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20 = new TH1F("Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20","Projection of model_mu_minus",100,-31.42857,231.4286);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->SetMinimum(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->SetMaximum(2.014526);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->SetDirectory(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->SetStats(0);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->SetLineWidth(2);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_mu_VVcB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_mu_VV]20);
   
   graph->Draw("f");
   
   Double_t data_fx3005[10] = {
   10,
   30,
   50,
   70,
   90,
   110,
   130,
   150,
   170,
   190};
   Double_t data_fy3005[10] = {
   6,
   22,
   11,
   4,
   2,
   2,
   1,
   0,
   0,
   0};
   Double_t data_felx3005[10] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t data_fely3005[10] = {
   2.379931,
   4.654502,
   3.265579,
   1.914339,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0,
   0};
   Double_t data_fehx3005[10] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t data_fehy3005[10] = {
   3.583642,
   5.761366,
   4.416521,
   3.162753,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,data_fx3005,data_fy3005,data_felx3005,data_fehx3005,data_fely3005,data_fehy3005);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__DiJet_MM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3005 = new TH1F("Graph_data3005","Histogram of binneddata_plot__DiJet_MM",100,0,220);
   Graph_data3005->SetMinimum(0);
   Graph_data3005->SetMaximum(30.5375);
   Graph_data3005->SetDirectory(0);
   Graph_data3005->SetStats(0);
   Graph_data3005->SetLineWidth(2);
   Graph_data3005->SetMarkerStyle(20);
   Graph_data3005->GetXaxis()->SetNdivisions(505);
   Graph_data3005->GetXaxis()->SetLabelFont(132);
   Graph_data3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3005->GetXaxis()->SetLabelSize(0.06);
   Graph_data3005->GetXaxis()->SetTitleSize(0.072);
   Graph_data3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3005->GetXaxis()->SetTitleFont(132);
   Graph_data3005->GetYaxis()->SetLabelFont(132);
   Graph_data3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3005->GetYaxis()->SetLabelSize(0.06);
   Graph_data3005->GetYaxis()->SetTitleSize(0.072);
   Graph_data3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3005->GetYaxis()->SetTitleFont(132);
   Graph_data3005->GetZaxis()->SetLabelFont(132);
   Graph_data3005->GetZaxis()->SetLabelSize(0.06);
   Graph_data3005->GetZaxis()->SetTitleSize(0.072);
   Graph_data3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3005);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.6,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.6,"a)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__5 = new TH1F("full_copy__5","Projection of model_mu_minus",100,-31.42857,231.4286);
   full_copy__5->SetMinimum(0);
   full_copy__5->SetMaximum(30);
   full_copy__5->SetDirectory(0);
   full_copy__5->SetStats(0);
   full_copy__5->SetLineWidth(2);
   full_copy__5->SetMarkerStyle(20);
   full_copy__5->GetXaxis()->SetTitle("m_{jj} [GeV]");
   full_copy__5->GetXaxis()->SetRange(12,89);
   full_copy__5->GetXaxis()->SetNdivisions(505);
   full_copy__5->GetXaxis()->SetLabelFont(132);
   full_copy__5->GetXaxis()->SetLabelOffset(0.01);
   full_copy__5->GetXaxis()->SetLabelSize(0.06);
   full_copy__5->GetXaxis()->SetTitleSize(0.072);
   full_copy__5->GetXaxis()->SetTitleOffset(0.95);
   full_copy__5->GetXaxis()->SetTitleFont(132);
   full_copy__5->GetYaxis()->SetTitle("Events / ( 20 GeV )");
   full_copy__5->GetYaxis()->SetLabelFont(132);
   full_copy__5->GetYaxis()->SetLabelOffset(0.01);
   full_copy__5->GetYaxis()->SetLabelSize(0.06);
   full_copy__5->GetYaxis()->SetTitleSize(0.072);
   full_copy__5->GetYaxis()->SetTitleOffset(0.95);
   full_copy__5->GetYaxis()->SetTitleFont(132);
   full_copy__5->GetZaxis()->SetLabelFont(132);
   full_copy__5->GetZaxis()->SetLabelSize(0.06);
   full_copy__5->GetZaxis()->SetTitleSize(0.072);
   full_copy__5->GetZaxis()->SetTitleOffset(1.2);
   full_copy__5->GetZaxis()->SetTitleFont(132);
   full_copy__5->Draw("sameaxis");
   mu_minus_1->Modified();
   mu_minus->cd();
  
// ------------>Primitives in pad: mu_minus_2
   TPad *mu_minus_2 = new TPad("mu_minus_2", "mu_minus_2",0.51,0.51,0.99,0.99);
   mu_minus_2->Draw();
   mu_minus_2->cd();
   mu_minus_2->Range(0.1051217,-4.658228,0.7379259,24.4557);
   mu_minus_2->SetFillColor(0);
   mu_minus_2->SetBorderMode(0);
   mu_minus_2->SetBorderSize(2);
   mu_minus_2->SetTickx(1);
   mu_minus_2->SetTicky(1);
   mu_minus_2->SetLeftMargin(0.14);
   mu_minus_2->SetRightMargin(0.05);
   mu_minus_2->SetTopMargin(0.05);
   mu_minus_2->SetBottomMargin(0.16);
   mu_minus_2->SetFrameLineWidth(2);
   mu_minus_2->SetFrameBorderMode(0);
   mu_minus_2->SetFrameLineWidth(2);
   mu_minus_2->SetFrameBorderMode(0);
   
   Double_t full_fx21[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t full_fy21[27] = {
   0,
   0,
   0,
   0,
   0,
   0.3987619,
   0.3987619,
   2.251832,
   2.251832,
   4.519496,
   4.519496,
   9.951616,
   9.951616,
   11.68163,
   11.68163,
   9.620591,
   9.620591,
   6.769758,
   6.769758,
   2.778123,
   2.778123,
   0.02818877,
   0.02818877,
   0.02818877,
   0.02818877,
   0.02818877,
   0};
   graph = new TGraph(27,full_fx21,full_fy21);
   graph->SetName("full");
   graph->SetTitle("Projection of model_mu_minus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full21 = new TH1F("Graph_full21","Projection of model_mu_minus",100,0.1214286,0.7785714);
   Graph_full21->SetMinimum(0);
   Graph_full21->SetMaximum(23);
   Graph_full21->SetDirectory(0);
   Graph_full21->SetStats(0);
   Graph_full21->SetLineWidth(2);
   Graph_full21->SetMarkerStyle(20);
   Graph_full21->GetXaxis()->SetTitle("uGB");
   Graph_full21->GetXaxis()->SetRange(12,89);
   Graph_full21->GetXaxis()->SetNdivisions(505);
   Graph_full21->GetXaxis()->SetLabelFont(132);
   Graph_full21->GetXaxis()->SetLabelOffset(0.01);
   Graph_full21->GetXaxis()->SetLabelSize(0.06);
   Graph_full21->GetXaxis()->SetTitleSize(0.072);
   Graph_full21->GetXaxis()->SetTitleOffset(0.95);
   Graph_full21->GetXaxis()->SetTitleFont(132);
   Graph_full21->GetYaxis()->SetTitle("Events / ( 0.05 )");
   Graph_full21->GetYaxis()->SetLabelFont(132);
   Graph_full21->GetYaxis()->SetLabelOffset(0.01);
   Graph_full21->GetYaxis()->SetLabelSize(0.06);
   Graph_full21->GetYaxis()->SetTitleSize(0.072);
   Graph_full21->GetYaxis()->SetTitleOffset(0.95);
   Graph_full21->GetYaxis()->SetTitleFont(132);
   Graph_full21->GetZaxis()->SetLabelFont(132);
   Graph_full21->GetZaxis()->SetLabelSize(0.06);
   Graph_full21->GetZaxis()->SetTitleSize(0.072);
   Graph_full21->GetZaxis()->SetTitleOffset(1.2);
   Graph_full21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full21);
   
   graph->Draw("af");
   
   Double_t model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx22[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy22[27] = {
   0,
   0,
   0,
   0,
   0,
   0.3826551,
   0.3826551,
   1.968869,
   1.968869,
   3.092524,
   3.092524,
   4.362431,
   4.362431,
   3.769541,
   3.769541,
   2.541407,
   2.541407,
   1.569367,
   1.569367,
   0.6268597,
   0.6268597,
   0.003274679,
   0.003274679,
   0.003274679,
   0.003274679,
   0.003274679,
   0};
   graph = new TGraph(27,model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx22,model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy22);
   graph->SetName("model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22 = new TH1F("Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22","Projection of model_mu_minus",100,0.1214286,0.7785714);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->SetMinimum(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->SetMaximum(4.798674);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->SetDirectory(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->SetStats(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->SetLineWidth(2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]22);
   
   graph->Draw("f");
   
   Double_t model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx23[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy23[27] = {
   0,
   0,
   0,
   0,
   0,
   0.01576246,
   0.01576246,
   0.1867989,
   0.1867989,
   0.7956325,
   0.7956325,
   1.971858,
   1.971858,
   2.700888,
   2.700888,
   2.137258,
   2.137258,
   1.364594,
   1.364594,
   0.5934758,
   0.5934758,
   -4.682326e-05,
   -4.682326e-05,
   -4.682326e-05,
   -4.682326e-05,
   -4.682326e-05,
   0};
   graph = new TGraph(27,model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx23,model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy23);
   graph->SetName("model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23 = new TH1F("Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23","Projection of model_mu_minus",100,0.1214286,0.7785714);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->SetMinimum(-0.2701403);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->SetMaximum(2.970981);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->SetDirectory(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->SetStats(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->SetLineWidth(2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]23);
   
   graph->Draw("f");
   
   Double_t model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx24[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy24[27] = {
   0,
   0,
   0,
   0,
   0,
   0.01045431,
   0.01045431,
   0.1356814,
   0.1356814,
   0.4898144,
   0.4898144,
   0.9411258,
   0.9411258,
   1.227835,
   1.227835,
   0.7222204,
   0.7222204,
   0.2525722,
   0.2525722,
   0.08844775,
   0.08844775,
   -4.682326e-05,
   -4.682326e-05,
   -4.682326e-05,
   -4.682326e-05,
   -4.682326e-05,
   0};
   graph = new TGraph(27,model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fx24,model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]_fy24);
   graph->SetName("model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24 = new TH1F("Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24","Projection of model_mu_minus",100,0.1214286,0.7785714);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->SetMinimum(-0.122835);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->SetMaximum(1.350623);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->SetDirectory(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->SetStats(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->SetLineWidth(2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_mu_VVcB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_mu_VV]24);
   
   graph->Draw("f");
   
   Double_t data_fx3006[10] = {
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675};
   Double_t data_fy3006[10] = {
   0,
   2,
   7,
   4,
   9,
   9,
   10,
   3,
   4,
   0};
   Double_t data_felx3006[10] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3006[10] = {
   0,
   1.291815,
   2.58147,
   1.914339,
   2.943461,
   2.943461,
   3.108694,
   1.632705,
   1.914339,
   0};
   Double_t data_fehx3006[10] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3006[10] = {
   1.147874,
   2.63786,
   3.770281,
   3.162753,
   4.110204,
   4.110204,
   4.26695,
   2.918186,
   3.162753,
   1.147874};
   grae = new TGraphAsymmErrors(10,data_fx3006,data_fy3006,data_felx3006,data_fehx3006,data_fely3006,data_fehy3006);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__uGBknnFL_uGB_WZTT");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3006 = new TH1F("Graph_data3006","Histogram of binneddata_plot__uGBknnFL_uGB_WZTT",100,0.15,0.75);
   Graph_data3006->SetMinimum(0);
   Graph_data3006->SetMaximum(15.69364);
   Graph_data3006->SetDirectory(0);
   Graph_data3006->SetStats(0);
   Graph_data3006->SetLineWidth(2);
   Graph_data3006->SetMarkerStyle(20);
   Graph_data3006->GetXaxis()->SetNdivisions(505);
   Graph_data3006->GetXaxis()->SetLabelFont(132);
   Graph_data3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3006->GetXaxis()->SetLabelSize(0.06);
   Graph_data3006->GetXaxis()->SetTitleSize(0.072);
   Graph_data3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3006->GetXaxis()->SetTitleFont(132);
   Graph_data3006->GetYaxis()->SetLabelFont(132);
   Graph_data3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3006->GetYaxis()->SetLabelSize(0.06);
   Graph_data3006->GetYaxis()->SetTitleSize(0.072);
   Graph_data3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3006->GetYaxis()->SetTitleFont(132);
   Graph_data3006->GetZaxis()->SetLabelFont(132);
   Graph_data3006->GetZaxis()->SetLabelSize(0.06);
   Graph_data3006->GetZaxis()->SetTitleSize(0.072);
   Graph_data3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3006);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"b)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__6 = new TH1F("full_copy__6","Projection of model_mu_minus",100,0.1214286,0.7785714);
   full_copy__6->SetMinimum(0);
   full_copy__6->SetMaximum(23);
   full_copy__6->SetDirectory(0);
   full_copy__6->SetStats(0);
   full_copy__6->SetLineWidth(2);
   full_copy__6->SetMarkerStyle(20);
   full_copy__6->GetXaxis()->SetTitle("uGB");
   full_copy__6->GetXaxis()->SetRange(12,89);
   full_copy__6->GetXaxis()->SetNdivisions(505);
   full_copy__6->GetXaxis()->SetLabelFont(132);
   full_copy__6->GetXaxis()->SetLabelOffset(0.01);
   full_copy__6->GetXaxis()->SetLabelSize(0.06);
   full_copy__6->GetXaxis()->SetTitleSize(0.072);
   full_copy__6->GetXaxis()->SetTitleOffset(0.95);
   full_copy__6->GetXaxis()->SetTitleFont(132);
   full_copy__6->GetYaxis()->SetTitle("Events / ( 0.05 )");
   full_copy__6->GetYaxis()->SetLabelFont(132);
   full_copy__6->GetYaxis()->SetLabelOffset(0.01);
   full_copy__6->GetYaxis()->SetLabelSize(0.06);
   full_copy__6->GetYaxis()->SetTitleSize(0.072);
   full_copy__6->GetYaxis()->SetTitleOffset(0.95);
   full_copy__6->GetYaxis()->SetTitleFont(132);
   full_copy__6->GetZaxis()->SetLabelFont(132);
   full_copy__6->GetZaxis()->SetLabelSize(0.06);
   full_copy__6->GetZaxis()->SetTitleSize(0.072);
   full_copy__6->GetZaxis()->SetTitleOffset(1.2);
   full_copy__6->GetZaxis()->SetTitleFont(132);
   full_copy__6->Draw("sameaxis");
   mu_minus_2->Modified();
   mu_minus->cd();
  
// ------------>Primitives in pad: mu_minus_3
   TPad *mu_minus_3 = new TPad("mu_minus_3", "mu_minus_3",0.01,0.01,0.49,0.49);
   mu_minus_3->Draw();
   mu_minus_3->cd();
   mu_minus_3->Range(-1.379513,-4.050633,1.151704,21.26582);
   mu_minus_3->SetFillColor(0);
   mu_minus_3->SetBorderMode(0);
   mu_minus_3->SetBorderSize(2);
   mu_minus_3->SetTickx(1);
   mu_minus_3->SetTicky(1);
   mu_minus_3->SetLeftMargin(0.14);
   mu_minus_3->SetRightMargin(0.05);
   mu_minus_3->SetTopMargin(0.05);
   mu_minus_3->SetBottomMargin(0.16);
   mu_minus_3->SetFrameLineWidth(2);
   mu_minus_3->SetFrameBorderMode(0);
   mu_minus_3->SetFrameLineWidth(2);
   mu_minus_3->SetFrameBorderMode(0);
   
   Double_t full_fx25[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t full_fy25[27] = {
   0,
   0,
   0,
   0,
   0,
   0.06062516,
   0.06062516,
   0.403072,
   0.403072,
   1.499832,
   1.499832,
   4.300901,
   4.300901,
   8.189599,
   8.189599,
   8.499887,
   8.499887,
   9.497753,
   9.497753,
   10.48983,
   10.48983,
   5.058503,
   5.058503,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,full_fx25,full_fy25);
   graph->SetName("full");
   graph->SetTitle("Projection of model_mu_minus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full25 = new TH1F("Graph_full25","Projection of model_mu_minus",100,-1.314286,1.314286);
   Graph_full25->SetMinimum(0);
   Graph_full25->SetMaximum(20);
   Graph_full25->SetDirectory(0);
   Graph_full25->SetStats(0);
   Graph_full25->SetLineWidth(2);
   Graph_full25->SetMarkerStyle(20);
   Graph_full25->GetXaxis()->SetTitle("j_{1} BDT(b|c)");
   Graph_full25->GetXaxis()->SetRange(12,89);
   Graph_full25->GetXaxis()->SetNdivisions(505);
   Graph_full25->GetXaxis()->SetLabelFont(132);
   Graph_full25->GetXaxis()->SetLabelOffset(0.01);
   Graph_full25->GetXaxis()->SetLabelSize(0.06);
   Graph_full25->GetXaxis()->SetTitleSize(0.072);
   Graph_full25->GetXaxis()->SetTitleOffset(0.98);
   Graph_full25->GetXaxis()->SetTitleFont(132);
   Graph_full25->GetYaxis()->SetTitle("Events / ( 0.2 )");
   Graph_full25->GetYaxis()->SetLabelFont(132);
   Graph_full25->GetYaxis()->SetLabelOffset(0.01);
   Graph_full25->GetYaxis()->SetLabelSize(0.06);
   Graph_full25->GetYaxis()->SetTitleSize(0.072);
   Graph_full25->GetYaxis()->SetTitleOffset(0.95);
   Graph_full25->GetYaxis()->SetTitleFont(132);
   Graph_full25->GetZaxis()->SetLabelFont(132);
   Graph_full25->GetZaxis()->SetLabelSize(0.06);
   Graph_full25->GetZaxis()->SetTitleSize(0.072);
   Graph_full25->GetZaxis()->SetTitleOffset(1.2);
   Graph_full25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full25);
   
   graph->Draw("af");
   
   Double_t model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx26[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy26[27] = {
   0,
   0,
   0,
   0,
   0,
   0.06062516,
   0.06062516,
   0.3600066,
   0.3600066,
   1.222076,
   1.222076,
   2.767122,
   2.767122,
   3.862987,
   3.862987,
   3.115503,
   3.115503,
   2.773442,
   2.773442,
   2.889688,
   2.889688,
   1.26548,
   1.26548,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx26,model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy26);
   graph->SetName("model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26 = new TH1F("Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26","Projection of model_mu_minus",100,-1.314286,1.314286);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->SetMinimum(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->SetMaximum(4.249285);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->SetDirectory(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->SetStats(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->SetLineWidth(2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]26);
   
   graph->Draw("f");
   
   Double_t model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx27[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy27[27] = {
   0,
   0,
   0,
   0,
   0,
   0.05043803,
   0.05043803,
   0.3081847,
   0.3081847,
   0.9966014,
   0.9966014,
   2.130135,
   2.130135,
   2.541502,
   2.541502,
   1.58692,
   1.58692,
   0.8836523,
   0.8836523,
   0.9123488,
   0.9123488,
   0.356439,
   0.356439,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx27,model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy27);
   graph->SetName("model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27 = new TH1F("Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27","Projection of model_mu_minus",100,-1.314286,1.314286);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->SetMinimum(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->SetMaximum(2.795652);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->SetDirectory(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->SetStats(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->SetLineWidth(2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]27);
   
   graph->Draw("f");
   
   Double_t model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx28[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy28[27] = {
   0,
   0,
   0,
   0,
   0,
   0.004007467,
   0.004007467,
   0.03303441,
   0.03303441,
   0.1109122,
   0.1109122,
   0.3564455,
   0.3564455,
   0.7808128,
   0.7808128,
   0.820333,
   0.820333,
   0.5946129,
   0.5946129,
   0.825162,
   0.825162,
   0.342784,
   0.342784,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fx28,model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]_fy28);
   graph->SetName("model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]");
   graph->SetTitle("Projection of model_mu_minus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28 = new TH1F("Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28","Projection of model_mu_minus",100,-1.314286,1.314286);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->SetMinimum(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->SetMaximum(0.9076782);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->SetDirectory(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->SetStats(0);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->SetLineWidth(2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->SetMarkerStyle(20);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetXaxis()->SetNdivisions(505);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetXaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetXaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetXaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetXaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetYaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetYaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetYaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetYaxis()->SetTitleFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetZaxis()->SetLabelFont(132);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetZaxis()->SetLabelSize(0.06);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetZaxis()->SetTitleSize(0.072);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_mu_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_mu_VVcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_mu_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_mu_VV]28);
   
   graph->Draw("f");
   
   Double_t data_fx3007[10] = {
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9};
   Double_t data_fy3007[10] = {
   0,
   0,
   0,
   1,
   3,
   7,
   7,
   8,
   13,
   9};
   Double_t data_felx3007[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fely3007[10] = {
   0,
   0,
   0,
   0.8272462,
   1.632705,
   2.58147,
   2.58147,
   2.768386,
   3.558662,
   2.943461};
   Double_t data_fehx3007[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fehy3007[10] = {
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   2.918186,
   3.770281,
   3.770281,
   3.945142,
   4.697573,
   4.110204};
   grae = new TGraphAsymmErrors(10,data_fx3007,data_fy3007,data_felx3007,data_fehx3007,data_fely3007,data_fehy3007);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__Jet0_BDTTag_bdt1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3007 = new TH1F("Graph_data3007","Histogram of binneddata_plot__Jet0_BDTTag_bdt1",100,-1.2,1.2);
   Graph_data3007->SetMinimum(0);
   Graph_data3007->SetMaximum(19.46733);
   Graph_data3007->SetDirectory(0);
   Graph_data3007->SetStats(0);
   Graph_data3007->SetLineWidth(2);
   Graph_data3007->SetMarkerStyle(20);
   Graph_data3007->GetXaxis()->SetNdivisions(505);
   Graph_data3007->GetXaxis()->SetLabelFont(132);
   Graph_data3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3007->GetXaxis()->SetLabelSize(0.06);
   Graph_data3007->GetXaxis()->SetTitleSize(0.072);
   Graph_data3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3007->GetXaxis()->SetTitleFont(132);
   Graph_data3007->GetYaxis()->SetLabelFont(132);
   Graph_data3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3007->GetYaxis()->SetLabelSize(0.06);
   Graph_data3007->GetYaxis()->SetTitleSize(0.072);
   Graph_data3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3007->GetYaxis()->SetTitleFont(132);
   Graph_data3007->GetZaxis()->SetLabelFont(132);
   Graph_data3007->GetZaxis()->SetLabelSize(0.06);
   Graph_data3007->GetZaxis()->SetTitleSize(0.072);
   Graph_data3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3007);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"c)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__7 = new TH1F("full_copy__7","Projection of model_mu_minus",100,-1.314286,1.314286);
   full_copy__7->SetMinimum(0);
   full_copy__7->SetMaximum(20);
   full_copy__7->SetDirectory(0);
   full_copy__7->SetStats(0);
   full_copy__7->SetLineWidth(2);
   full_copy__7->SetMarkerStyle(20);
   full_copy__7->GetXaxis()->SetTitle("j_{1} BDT(b|c)");
   full_copy__7->GetXaxis()->SetRange(12,89);
   full_copy__7->GetXaxis()->SetNdivisions(505);
   full_copy__7->GetXaxis()->SetLabelFont(132);
   full_copy__7->GetXaxis()->SetLabelOffset(0.01);
   full_copy__7->GetXaxis()->SetLabelSize(0.06);
   full_copy__7->GetXaxis()->SetTitleSize(0.072);
   full_copy__7->GetXaxis()->SetTitleOffset(0.98);
   full_copy__7->GetXaxis()->SetTitleFont(132);
   full_copy__7->GetYaxis()->SetTitle("Events / ( 0.2 )");
   full_copy__7->GetYaxis()->SetLabelFont(132);
   full_copy__7->GetYaxis()->SetLabelOffset(0.01);
   full_copy__7->GetYaxis()->SetLabelSize(0.06);
   full_copy__7->GetYaxis()->SetTitleSize(0.072);
   full_copy__7->GetYaxis()->SetTitleOffset(0.95);
   full_copy__7->GetYaxis()->SetTitleFont(132);
   full_copy__7->GetZaxis()->SetLabelFont(132);
   full_copy__7->GetZaxis()->SetLabelSize(0.06);
   full_copy__7->GetZaxis()->SetTitleSize(0.072);
   full_copy__7->GetZaxis()->SetTitleOffset(1.2);
   full_copy__7->GetZaxis()->SetTitleFont(132);
   full_copy__7->Draw("sameaxis");
   mu_minus_3->Modified();
   mu_minus->cd();
  
// ------------>Primitives in pad: mu_minus_4
   TPad *mu_minus_4 = new TPad("mu_minus_4", "mu_minus_4",0.51,0.01,0.99,0.49);
   mu_minus_4->Draw();
   mu_minus_4->cd();
   mu_minus_4->Range(-1.379513,-3.848101,1.151704,20.20253);
   mu_minus_4->SetFillColor(0);
   mu_minus_4->SetBorderMode(0);
   mu_minus_4->SetBorderSize(2);
   mu_minus_4->SetTickx(1);
   mu_minus_4->SetTicky(1);
   mu_minus_4->SetLeftMargin(0.14);
   mu_minus_4->SetRightMargin(0.05);
   mu_minus_4->SetTopMargin(0.05);
   mu_minus_4->SetBottomMargin(0.16);
   mu_minus_4->SetFrameLineWidth(2);
   mu_minus_4->SetFrameBorderMode(0);
   mu_minus_4->SetFrameLineWidth(2);
   mu_minus_4->SetFrameBorderMode(0);
   
   Double_t full_fx29[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t full_fy29[27] = {
   0,
   0,
   0,
   0,
   0,
   0.04763838,
   0.04763838,
   0.5489942,
   0.5489942,
   1.847797,
   1.847797,
   4.572094,
   4.572094,
   8.048325,
   8.048325,
   7.970387,
   7.970387,
   9.128038,
   9.128038,
   10.60761,
   10.60761,
   5.229112,
   5.229112,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,full_fx29,full_fy29);
   graph->SetName("full");
   graph->SetTitle("Projection of model_mu_minus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full29 = new TH1F("Graph_full29","Projection of model_mu_minus",100,-1.314286,1.314286);
   Graph_full29->SetMinimum(0);
   Graph_full29->SetMaximum(19);
   Graph_full29->SetDirectory(0);
   Graph_full29->SetStats(0);
   Graph_full29->SetLineWidth(2);
   Graph_full29->SetMarkerStyle(20);
   Graph_full29->GetXaxis()->SetTitle("j_{2} BDT(b|c)");
   Graph_full29->GetXaxis()->SetRange(12,89);
   Graph_full29->GetXaxis()->SetNdivisions(505);
   Graph_full29->GetXaxis()->SetLabelFont(132);
   Graph_full29->GetXaxis()->SetLabelOffset(0.01);
   Graph_full29->GetXaxis()->SetLabelSize(0.06);
   Graph_full29->GetXaxis()->SetTitleSize(0.072);
   Graph_full29->GetXaxis()->SetTitleOffset(0.98);
   Graph_full29->GetXaxis()->SetTitleFont(132);
   Graph_full29->GetYaxis()->SetTitle("Events / ( 0.2 )");
   Graph_full29->GetYaxis()->SetLabelFont(132);
   Graph_full29->GetYaxis()->SetLabelOffset(0.01);
   Graph_full29->GetYaxis()->SetLabelSize(0.06);
   Graph_full29->GetYaxis()->SetTitleSize(0.072);
   Graph_full29->GetYaxis()->SetTitleOffset(0.95);
   Graph_full29->GetYaxis()->SetTitleFont(132);
   Graph_full29->GetZaxis()->SetLabelFont(132);
   Graph_full29->GetZaxis()->SetLabelSize(0.06);
   Graph_full29->GetZaxis()->SetTitleSize(0.072);
   Graph_full29->GetZaxis()->SetTitleOffset(1.2);
   Graph_full29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full29);
   
   graph->Draw("af");
   
   Double_t VV_fx30[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy30[27] = {
   0,
   0,
   0,
   0,
   0,
   0.04727896,
   0.04727896,
   0.4657027,
   0.4657027,
   1.473712,
   1.473712,
   2.966745,
   2.966745,
   3.655849,
   3.655849,
   2.784584,
   2.784584,
   2.635061,
   2.635061,
   2.867049,
   2.867049,
   1.420948,
   1.420948,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx30,VV_fy30);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_mu_minus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV30 = new TH1F("Graph_VV30","Projection of model_mu_minus",100,-1.314286,1.314286);
   Graph_VV30->SetMinimum(0);
   Graph_VV30->SetMaximum(4.021434);
   Graph_VV30->SetDirectory(0);
   Graph_VV30->SetStats(0);
   Graph_VV30->SetLineWidth(2);
   Graph_VV30->SetMarkerStyle(20);
   Graph_VV30->GetXaxis()->SetNdivisions(505);
   Graph_VV30->GetXaxis()->SetLabelFont(132);
   Graph_VV30->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV30->GetXaxis()->SetLabelSize(0.06);
   Graph_VV30->GetXaxis()->SetTitleSize(0.072);
   Graph_VV30->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV30->GetXaxis()->SetTitleFont(132);
   Graph_VV30->GetYaxis()->SetLabelFont(132);
   Graph_VV30->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV30->GetYaxis()->SetLabelSize(0.06);
   Graph_VV30->GetYaxis()->SetTitleSize(0.072);
   Graph_VV30->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV30->GetYaxis()->SetTitleFont(132);
   Graph_VV30->GetZaxis()->SetLabelFont(132);
   Graph_VV30->GetZaxis()->SetLabelSize(0.06);
   Graph_VV30->GetZaxis()->SetTitleSize(0.072);
   Graph_VV30->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV30);
   
   graph->Draw("f");
   
   Double_t VV_fx31[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy31[27] = {
   0,
   0,
   0,
   0,
   0,
   0.04123822,
   0.04123822,
   0.380224,
   0.380224,
   1.198029,
   1.198029,
   2.230902,
   2.230902,
   2.272268,
   2.272268,
   1.364824,
   1.364824,
   1.015029,
   1.015029,
   0.7990753,
   0.7990753,
   0.4646322,
   0.4646322,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx31,VV_fy31);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_mu_minus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV31 = new TH1F("Graph_VV31","Projection of model_mu_minus",100,-1.314286,1.314286);
   Graph_VV31->SetMinimum(0);
   Graph_VV31->SetMaximum(2.499494);
   Graph_VV31->SetDirectory(0);
   Graph_VV31->SetStats(0);
   Graph_VV31->SetLineWidth(2);
   Graph_VV31->SetMarkerStyle(20);
   Graph_VV31->GetXaxis()->SetNdivisions(505);
   Graph_VV31->GetXaxis()->SetLabelFont(132);
   Graph_VV31->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV31->GetXaxis()->SetLabelSize(0.06);
   Graph_VV31->GetXaxis()->SetTitleSize(0.072);
   Graph_VV31->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV31->GetXaxis()->SetTitleFont(132);
   Graph_VV31->GetYaxis()->SetLabelFont(132);
   Graph_VV31->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV31->GetYaxis()->SetLabelSize(0.06);
   Graph_VV31->GetYaxis()->SetTitleSize(0.072);
   Graph_VV31->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV31->GetYaxis()->SetTitleFont(132);
   Graph_VV31->GetZaxis()->SetLabelFont(132);
   Graph_VV31->GetZaxis()->SetLabelSize(0.06);
   Graph_VV31->GetZaxis()->SetTitleSize(0.072);
   Graph_VV31->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV31);
   
   graph->Draw("f");
   
   Double_t VV_fx32[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy32[27] = {
   0,
   0,
   0,
   0,
   0,
   0.01712394,
   0.01712394,
   0.06125153,
   0.06125153,
   0.1671248,
   0.1671248,
   0.4741354,
   0.4741354,
   0.5911035,
   0.5911035,
   0.6706821,
   0.6706821,
   0.7419738,
   0.7419738,
   0.7052011,
   0.7052011,
   0.4395079,
   0.4395079,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx32,VV_fy32);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_mu_minus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV32 = new TH1F("Graph_VV32","Projection of model_mu_minus",100,-1.314286,1.314286);
   Graph_VV32->SetMinimum(0);
   Graph_VV32->SetMaximum(0.8161712);
   Graph_VV32->SetDirectory(0);
   Graph_VV32->SetStats(0);
   Graph_VV32->SetLineWidth(2);
   Graph_VV32->SetMarkerStyle(20);
   Graph_VV32->GetXaxis()->SetNdivisions(505);
   Graph_VV32->GetXaxis()->SetLabelFont(132);
   Graph_VV32->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV32->GetXaxis()->SetLabelSize(0.06);
   Graph_VV32->GetXaxis()->SetTitleSize(0.072);
   Graph_VV32->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV32->GetXaxis()->SetTitleFont(132);
   Graph_VV32->GetYaxis()->SetLabelFont(132);
   Graph_VV32->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV32->GetYaxis()->SetLabelSize(0.06);
   Graph_VV32->GetYaxis()->SetTitleSize(0.072);
   Graph_VV32->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV32->GetYaxis()->SetTitleFont(132);
   Graph_VV32->GetZaxis()->SetLabelFont(132);
   Graph_VV32->GetZaxis()->SetLabelSize(0.06);
   Graph_VV32->GetZaxis()->SetTitleSize(0.072);
   Graph_VV32->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV32);
   
   graph->Draw("f");
   
   Double_t data_fx3008[10] = {
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9};
   Double_t data_fy3008[10] = {
   0,
   0,
   1,
   0,
   4,
   5,
   7,
   10,
   13,
   8};
   Double_t data_felx3008[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fely3008[10] = {
   0,
   0,
   0.8272462,
   0,
   1.914339,
   2.159691,
   2.58147,
   3.108694,
   3.558662,
   2.768386};
   Double_t data_fehx3008[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fehy3008[10] = {
   1.147874,
   1.147874,
   2.299527,
   1.147874,
   3.162753,
   3.382473,
   3.770281,
   4.26695,
   4.697573,
   3.945142};
   grae = new TGraphAsymmErrors(10,data_fx3008,data_fy3008,data_felx3008,data_fehx3008,data_fely3008,data_fehy3008);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__Jet1_BDTTag_bdt1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3008 = new TH1F("Graph_data3008","Histogram of binneddata_plot__Jet1_BDTTag_bdt1",100,-1.2,1.2);
   Graph_data3008->SetMinimum(0);
   Graph_data3008->SetMaximum(19.46733);
   Graph_data3008->SetDirectory(0);
   Graph_data3008->SetStats(0);
   Graph_data3008->SetLineWidth(2);
   Graph_data3008->SetMarkerStyle(20);
   Graph_data3008->GetXaxis()->SetNdivisions(505);
   Graph_data3008->GetXaxis()->SetLabelFont(132);
   Graph_data3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3008->GetXaxis()->SetLabelSize(0.06);
   Graph_data3008->GetXaxis()->SetTitleSize(0.072);
   Graph_data3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3008->GetXaxis()->SetTitleFont(132);
   Graph_data3008->GetYaxis()->SetLabelFont(132);
   Graph_data3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3008->GetYaxis()->SetLabelSize(0.06);
   Graph_data3008->GetYaxis()->SetTitleSize(0.072);
   Graph_data3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3008->GetYaxis()->SetTitleFont(132);
   Graph_data3008->GetZaxis()->SetLabelFont(132);
   Graph_data3008->GetZaxis()->SetLabelSize(0.06);
   Graph_data3008->GetZaxis()->SetTitleSize(0.072);
   Graph_data3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3008);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"d)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__8 = new TH1F("full_copy__8","Projection of model_mu_minus",100,-1.314286,1.314286);
   full_copy__8->SetMinimum(0);
   full_copy__8->SetMaximum(19);
   full_copy__8->SetDirectory(0);
   full_copy__8->SetStats(0);
   full_copy__8->SetLineWidth(2);
   full_copy__8->SetMarkerStyle(20);
   full_copy__8->GetXaxis()->SetTitle("j_{2} BDT(b|c)");
   full_copy__8->GetXaxis()->SetRange(12,89);
   full_copy__8->GetXaxis()->SetNdivisions(505);
   full_copy__8->GetXaxis()->SetLabelFont(132);
   full_copy__8->GetXaxis()->SetLabelOffset(0.01);
   full_copy__8->GetXaxis()->SetLabelSize(0.06);
   full_copy__8->GetXaxis()->SetTitleSize(0.072);
   full_copy__8->GetXaxis()->SetTitleOffset(0.98);
   full_copy__8->GetXaxis()->SetTitleFont(132);
   full_copy__8->GetYaxis()->SetTitle("Events / ( 0.2 )");
   full_copy__8->GetYaxis()->SetLabelFont(132);
   full_copy__8->GetYaxis()->SetLabelOffset(0.01);
   full_copy__8->GetYaxis()->SetLabelSize(0.06);
   full_copy__8->GetYaxis()->SetTitleSize(0.072);
   full_copy__8->GetYaxis()->SetTitleOffset(0.95);
   full_copy__8->GetYaxis()->SetTitleFont(132);
   full_copy__8->GetZaxis()->SetLabelFont(132);
   full_copy__8->GetZaxis()->SetLabelSize(0.06);
   full_copy__8->GetZaxis()->SetTitleSize(0.072);
   full_copy__8->GetZaxis()->SetTitleOffset(1.2);
   full_copy__8->GetZaxis()->SetTitleFont(132);
   full_copy__8->Draw("sameaxis");
   mu_minus_4->Modified();
   mu_minus->cd();
   mu_minus->Modified();
   mu_minus->cd();
   mu_minus->SetSelected(mu_minus);
}


==> figs/Fig3b.C <==
void fit_data_leg_mum_forpaper()
{
//=========Macro generated from canvas: leg_mum/leg_mum
//=========  (Wed Oct  5 18:06:14 2016) by ROOT version6.06/02
   TCanvas *leg_mum = new TCanvas("leg_mum", "leg_mum",10,32,250,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   leg_mum->SetHighLightColor(2);
   leg_mum->Range(0,0,1,1);
   leg_mum->SetFillColor(0);
   leg_mum->SetBorderMode(0);
   leg_mum->SetBorderSize(2);
   leg_mum->SetTickx(1);
   leg_mum->SetTicky(1);
   leg_mum->SetLeftMargin(0.14);
   leg_mum->SetRightMargin(0.05);
   leg_mum->SetTopMargin(0.05);
   leg_mum->SetBottomMargin(0.16);
   leg_mum->SetFrameLineWidth(2);
   leg_mum->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0,0,1,1,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data(#mu^{-})","PLE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","W+b#bar{b}","F");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","t#bar{t}","F");

   ci = TColor::GetColor("#99ff66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#99ff66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","W+c#bar{c}","F");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","Background","F");
   entry->SetFillColor(12);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   leg_mum->Modified();
   leg_mum->cd();
   leg_mum->SetSelected(leg_mum);
}


==> figs/Fig4a.C <==
void fit_data_el_plus_forpaper()
{
//=========Macro generated from canvas: el_plus/el_plus
//=========  (Wed Oct  5 18:06:14 2016) by ROOT version6.06/02
   TCanvas *el_plus = new TCanvas("el_plus", "el_plus",10,32,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   el_plus->SetHighLightColor(2);
   el_plus->Range(0,0,1,1);
   el_plus->SetFillColor(0);
   el_plus->SetBorderMode(0);
   el_plus->SetBorderSize(2);
   el_plus->SetTickx(1);
   el_plus->SetTicky(1);
   el_plus->SetLeftMargin(0.14);
   el_plus->SetRightMargin(0.05);
   el_plus->SetTopMargin(0.05);
   el_plus->SetBottomMargin(0.16);
   el_plus->SetFrameLineWidth(2);
   el_plus->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: el_plus_1
   TPad *el_plus_1 = new TPad("el_plus_1", "el_plus_1",0.01,0.51,0.49,0.99);
   el_plus_1->Draw();
   el_plus_1->cd();
   el_plus_1->Range(-37.95132,-7.088607,215.1704,37.21519);
   el_plus_1->SetFillColor(0);
   el_plus_1->SetBorderMode(0);
   el_plus_1->SetBorderSize(2);
   el_plus_1->SetTickx(1);
   el_plus_1->SetTicky(1);
   el_plus_1->SetLeftMargin(0.14);
   el_plus_1->SetRightMargin(0.05);
   el_plus_1->SetTopMargin(0.05);
   el_plus_1->SetBottomMargin(0.16);
   el_plus_1->SetFrameLineWidth(2);
   el_plus_1->SetFrameBorderMode(0);
   el_plus_1->SetFrameLineWidth(2);
   el_plus_1->SetFrameBorderMode(0);
   
   Double_t full_fx33[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t full_fy33[27] = {
   0,
   0,
   0,
   4.861177,
   4.861177,
   23.31363,
   23.31363,
   14.15769,
   14.15769,
   6.796127,
   6.796127,
   3.166544,
   3.166544,
   1.524432,
   1.524432,
   0.7884272,
   0.7884272,
   0.2572585,
   0.2572585,
   0.1076794,
   0.1076794,
   0.02703544,
   0.02703544,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(27,full_fx33,full_fy33);
   graph->SetName("full");
   graph->SetTitle("Projection of model_el_plus");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full33 = new TH1F("Graph_full33","Projection of model_el_plus",100,-31.42857,231.4286);
   Graph_full33->SetMinimum(0);
   Graph_full33->SetMaximum(35);
   Graph_full33->SetDirectory(0);
   Graph_full33->SetStats(0);
   Graph_full33->SetLineWidth(2);
   Graph_full33->SetMarkerStyle(20);
   Graph_full33->GetXaxis()->SetTitle("m_{jj} [GeV]");
   Graph_full33->GetXaxis()->SetRange(12,89);
   Graph_full33->GetXaxis()->SetNdivisions(505);
   Graph_full33->GetXaxis()->SetLabelFont(132);
   Graph_full33->GetXaxis()->SetLabelOffset(0.01);
   Graph_full33->GetXaxis()->SetLabelSize(0.06);
   Graph_full33->GetXaxis()->SetTitleSize(0.072);
   Graph_full33->GetXaxis()->SetTitleOffset(0.95);
   Graph_full33->GetXaxis()->SetTitleFont(132);
   Graph_full33->GetYaxis()->SetTitle("Events / ( 20 GeV )");
   Graph_full33->GetYaxis()->SetLabelFont(132);
   Graph_full33->GetYaxis()->SetLabelOffset(0.01);
   Graph_full33->GetYaxis()->SetLabelSize(0.06);
   Graph_full33->GetYaxis()->SetTitleSize(0.072);
   Graph_full33->GetYaxis()->SetTitleOffset(0.95);
   Graph_full33->GetYaxis()->SetTitleFont(132);
   Graph_full33->GetZaxis()->SetLabelFont(132);
   Graph_full33->GetZaxis()->SetLabelSize(0.06);
   Graph_full33->GetZaxis()->SetTitleSize(0.072);
   Graph_full33->GetZaxis()->SetTitleOffset(1.2);
   Graph_full33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full33);
   
   graph->Draw("af");
   
   Double_t model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx34[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy34[27] = {
   0,
   0,
   0,
   2.84986,
   2.84986,
   12.24509,
   12.24509,
   5.906706,
   5.906706,
   3.144391,
   3.144391,
   1.634626,
   1.634626,
   0.8771248,
   0.8771248,
   0.5014851,
   0.5014851,
   0.1772222,
   0.1772222,
   0.07193464,
   0.07193464,
   0.02703544,
   0.02703544,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx34,model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy34);
   graph->SetName("model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34 = new TH1F("Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34","Projection of model_el_plus",100,-31.42857,231.4286);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->SetMinimum(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->SetMaximum(13.4696);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->SetDirectory(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->SetStats(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->SetLineWidth(2);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]34);
   
   graph->Draw("f");
   
   Double_t model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx35[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy35[27] = {
   0,
   0,
   0,
   2.777607,
   2.777607,
   11.52401,
   11.52401,
   4.72706,
   4.72706,
   2.113243,
   2.113243,
   0.7615423,
   0.7615423,
   0.3119798,
   0.3119798,
   0.1569723,
   0.1569723,
   0.04650131,
   0.04650131,
   0.01151491,
   0.01151491,
   0.01019272,
   0.01019272,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx35,model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy35);
   graph->SetName("model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35 = new TH1F("Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35","Projection of model_el_plus",100,-31.42857,231.4286);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->SetMinimum(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->SetMaximum(12.67641);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->SetDirectory(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->SetStats(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->SetLineWidth(2);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB35->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]35);
   
   graph->Draw("f");
   
   Double_t model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx36[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy36[27] = {
   0,
   0,
   0,
   1.919214,
   1.919214,
   8.129896,
   8.129896,
   2.649561,
   2.649561,
   1.263189,
   1.263189,
   0.5136448,
   0.5136448,
   0.2251609,
   0.2251609,
   0.1164189,
   0.1164189,
   0.01361666,
   0.01361666,
   0.008160722,
   0.008160722,
   0.006752602,
   0.006752602,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx36,model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy36);
   graph->SetName("model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36 = new TH1F("Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36","Projection of model_el_plus",100,-31.42857,231.4286);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->SetMinimum(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->SetMaximum(8.942885);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->SetDirectory(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->SetStats(0);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->SetLineWidth(2);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]36);
   
   graph->Draw("f");
   
   Double_t data_fx3009[10] = {
   10,
   30,
   50,
   70,
   90,
   110,
   130,
   150,
   170,
   190};
   Double_t data_fy3009[10] = {
   5,
   27,
   12,
   10,
   0,
   1,
   0,
   0,
   0,
   0};
   Double_t data_felx3009[10] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t data_fely3009[10] = {
   2.159691,
   5.163771,
   3.415266,
   3.108694,
   0,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t data_fehx3009[10] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t data_fehy3009[10] = {
   3.382473,
   6.260244,
   4.559819,
   4.26695,
   1.147874,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,data_fx3009,data_fy3009,data_felx3009,data_fehx3009,data_fely3009,data_fehy3009);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__DiJet_MM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3009 = new TH1F("Graph_data3009","Histogram of binneddata_plot__DiJet_MM",100,0,220);
   Graph_data3009->SetMinimum(0);
   Graph_data3009->SetMaximum(36.58627);
   Graph_data3009->SetDirectory(0);
   Graph_data3009->SetStats(0);
   Graph_data3009->SetLineWidth(2);
   Graph_data3009->SetMarkerStyle(20);
   Graph_data3009->GetXaxis()->SetNdivisions(505);
   Graph_data3009->GetXaxis()->SetLabelFont(132);
   Graph_data3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3009->GetXaxis()->SetLabelSize(0.06);
   Graph_data3009->GetXaxis()->SetTitleSize(0.072);
   Graph_data3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3009->GetXaxis()->SetTitleFont(132);
   Graph_data3009->GetYaxis()->SetLabelFont(132);
   Graph_data3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3009->GetYaxis()->SetLabelSize(0.06);
   Graph_data3009->GetYaxis()->SetTitleSize(0.072);
   Graph_data3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3009->GetYaxis()->SetTitleFont(132);
   Graph_data3009->GetZaxis()->SetLabelFont(132);
   Graph_data3009->GetZaxis()->SetLabelSize(0.06);
   Graph_data3009->GetZaxis()->SetTitleSize(0.072);
   Graph_data3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3009);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.6,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.6,"a)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__9 = new TH1F("full_copy__9","Projection of model_el_plus",100,-31.42857,231.4286);
   full_copy__9->SetMinimum(0);
   full_copy__9->SetMaximum(35);
   full_copy__9->SetDirectory(0);
   full_copy__9->SetStats(0);
   full_copy__9->SetLineWidth(2);
   full_copy__9->SetMarkerStyle(20);
   full_copy__9->GetXaxis()->SetTitle("m_{jj} [GeV]");
   full_copy__9->GetXaxis()->SetRange(12,89);
   full_copy__9->GetXaxis()->SetNdivisions(505);
   full_copy__9->GetXaxis()->SetLabelFont(132);
   full_copy__9->GetXaxis()->SetLabelOffset(0.01);
   full_copy__9->GetXaxis()->SetLabelSize(0.06);
   full_copy__9->GetXaxis()->SetTitleSize(0.072);
   full_copy__9->GetXaxis()->SetTitleOffset(0.95);
   full_copy__9->GetXaxis()->SetTitleFont(132);
   full_copy__9->GetYaxis()->SetTitle("Events / ( 20 GeV )");
   full_copy__9->GetYaxis()->SetLabelFont(132);
   full_copy__9->GetYaxis()->SetLabelOffset(0.01);
   full_copy__9->GetYaxis()->SetLabelSize(0.06);
   full_copy__9->GetYaxis()->SetTitleSize(0.072);
   full_copy__9->GetYaxis()->SetTitleOffset(0.95);
   full_copy__9->GetYaxis()->SetTitleFont(132);
   full_copy__9->GetZaxis()->SetLabelFont(132);
   full_copy__9->GetZaxis()->SetLabelSize(0.06);
   full_copy__9->GetZaxis()->SetTitleSize(0.072);
   full_copy__9->GetZaxis()->SetTitleOffset(1.2);
   full_copy__9->GetZaxis()->SetTitleFont(132);
   full_copy__9->Draw("sameaxis");
   el_plus_1->Modified();
   el_plus->cd();
  
// ------------>Primitives in pad: el_plus_2
   TPad *el_plus_2 = new TPad("el_plus_2", "el_plus_2",0.51,0.51,0.99,0.99);
   el_plus_2->Draw();
   el_plus_2->cd();
   el_plus_2->Range(0.1051217,-5.670886,0.7379259,29.77215);
   el_plus_2->SetFillColor(0);
   el_plus_2->SetBorderMode(0);
   el_plus_2->SetBorderSize(2);
   el_plus_2->SetTickx(1);
   el_plus_2->SetTicky(1);
   el_plus_2->SetLeftMargin(0.14);
   el_plus_2->SetRightMargin(0.05);
   el_plus_2->SetTopMargin(0.05);
   el_plus_2->SetBottomMargin(0.16);
   el_plus_2->SetFrameLineWidth(2);
   el_plus_2->SetFrameBorderMode(0);
   el_plus_2->SetFrameLineWidth(2);
   el_plus_2->SetFrameBorderMode(0);
   
   Double_t full_fx37[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t full_fy37[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.050037,
   1.050037,
   5.166388,
   5.166388,
   8.038524,
   8.038524,
   11.27239,
   11.27239,
   16.77291,
   16.77291,
   12.44245,
   12.44245,
   0.2573041,
   0.2573041,
   0.2573041,
   0.2573041,
   0.2573041,
   0};
   graph = new TGraph(27,full_fx37,full_fy37);
   graph->SetName("full");
   graph->SetTitle("Projection of model_el_plus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full37 = new TH1F("Graph_full37","Projection of model_el_plus",100,0.1214286,0.7785714);
   Graph_full37->SetMinimum(0);
   Graph_full37->SetMaximum(28);
   Graph_full37->SetDirectory(0);
   Graph_full37->SetStats(0);
   Graph_full37->SetLineWidth(2);
   Graph_full37->SetMarkerStyle(20);
   Graph_full37->GetXaxis()->SetTitle("uGB");
   Graph_full37->GetXaxis()->SetRange(12,89);
   Graph_full37->GetXaxis()->SetNdivisions(505);
   Graph_full37->GetXaxis()->SetLabelFont(132);
   Graph_full37->GetXaxis()->SetLabelOffset(0.01);
   Graph_full37->GetXaxis()->SetLabelSize(0.06);
   Graph_full37->GetXaxis()->SetTitleSize(0.072);
   Graph_full37->GetXaxis()->SetTitleOffset(0.95);
   Graph_full37->GetXaxis()->SetTitleFont(132);
   Graph_full37->GetYaxis()->SetTitle("Events / ( 0.05 )");
   Graph_full37->GetYaxis()->SetLabelFont(132);
   Graph_full37->GetYaxis()->SetLabelOffset(0.01);
   Graph_full37->GetYaxis()->SetLabelSize(0.06);
   Graph_full37->GetYaxis()->SetTitleSize(0.072);
   Graph_full37->GetYaxis()->SetTitleOffset(0.95);
   Graph_full37->GetYaxis()->SetTitleFont(132);
   Graph_full37->GetZaxis()->SetLabelFont(132);
   Graph_full37->GetZaxis()->SetLabelSize(0.06);
   Graph_full37->GetZaxis()->SetTitleSize(0.072);
   Graph_full37->GetZaxis()->SetTitleOffset(1.2);
   Graph_full37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full37);
   
   graph->Draw("af");
   
   Double_t model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx38[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy38[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8229601,
   0.8229601,
   3.483845,
   3.483845,
   4.918687,
   4.918687,
   6.282816,
   6.282816,
   7.071531,
   7.071531,
   4.771644,
   4.771644,
   0.08399469,
   0.08399469,
   0.08399469,
   0.08399469,
   0.08399469,
   0};
   graph = new TGraph(27,model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx38,model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy38);
   graph->SetName("model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38 = new TH1F("Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38","Projection of model_el_plus",100,0.1214286,0.7785714);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->SetMinimum(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->SetMaximum(7.778684);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->SetDirectory(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->SetStats(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->SetLineWidth(2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]38);
   
   graph->Draw("f");
   
   Double_t model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx39[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy39[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.3211306,
   0.3211306,
   1.727452,
   1.727452,
   3.726715,
   3.726715,
   5.421222,
   5.421222,
   6.523762,
   6.523762,
   4.636346,
   4.636346,
   0.08399469,
   0.08399469,
   0.08399469,
   0.08399469,
   0.08399469,
   0};
   graph = new TGraph(27,model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx39,model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy39);
   graph->SetName("model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39 = new TH1F("Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39","Projection of model_el_plus",100,0.1214286,0.7785714);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->SetMinimum(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->SetMaximum(7.176138);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->SetDirectory(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->SetStats(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->SetLineWidth(2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB39->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]39);
   
   graph->Draw("f");
   
   Double_t model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx40[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy40[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.2894117,
   0.2894117,
   1.305895,
   1.305895,
   2.906114,
   2.906114,
   3.989162,
   3.989162,
   3.922976,
   3.922976,
   2.430821,
   2.430821,
   0.001232595,
   0.001232595,
   0.001232595,
   0.001232595,
   0.001232595,
   0};
   graph = new TGraph(27,model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx40,model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy40);
   graph->SetName("model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40 = new TH1F("Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40","Projection of model_el_plus",100,0.1214286,0.7785714);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->SetMinimum(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->SetMaximum(4.388079);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->SetDirectory(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->SetStats(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->SetLineWidth(2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]40);
   
   graph->Draw("f");
   
   Double_t data_fx3010[10] = {
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675};
   Double_t data_fy3010[10] = {
   0,
   0,
   0,
   0,
   4,
   3,
   13,
   21,
   13,
   1};
   Double_t data_felx3010[10] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3010[10] = {
   0,
   0,
   0,
   0,
   1.914339,
   1.632705,
   3.558662,
   4.545807,
   3.558662,
   0.8272462};
   Double_t data_fehx3010[10] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3010[10] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   3.162753,
   2.918186,
   4.697573,
   5.655182,
   4.697573,
   2.299527};
   grae = new TGraphAsymmErrors(10,data_fx3010,data_fy3010,data_felx3010,data_fehx3010,data_fely3010,data_fehy3010);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__uGBknnFL_uGB_WZTT");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3010 = new TH1F("Graph_data3010","Histogram of binneddata_plot__uGBknnFL_uGB_WZTT",100,0.15,0.75);
   Graph_data3010->SetMinimum(0);
   Graph_data3010->SetMaximum(29.3207);
   Graph_data3010->SetDirectory(0);
   Graph_data3010->SetStats(0);
   Graph_data3010->SetLineWidth(2);
   Graph_data3010->SetMarkerStyle(20);
   Graph_data3010->GetXaxis()->SetNdivisions(505);
   Graph_data3010->GetXaxis()->SetLabelFont(132);
   Graph_data3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3010->GetXaxis()->SetLabelSize(0.06);
   Graph_data3010->GetXaxis()->SetTitleSize(0.072);
   Graph_data3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3010->GetXaxis()->SetTitleFont(132);
   Graph_data3010->GetYaxis()->SetLabelFont(132);
   Graph_data3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3010->GetYaxis()->SetLabelSize(0.06);
   Graph_data3010->GetYaxis()->SetTitleSize(0.072);
   Graph_data3010->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3010->GetYaxis()->SetTitleFont(132);
   Graph_data3010->GetZaxis()->SetLabelFont(132);
   Graph_data3010->GetZaxis()->SetLabelSize(0.06);
   Graph_data3010->GetZaxis()->SetTitleSize(0.072);
   Graph_data3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3010);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"b)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__10 = new TH1F("full_copy__10","Projection of model_el_plus",100,0.1214286,0.7785714);
   full_copy__10->SetMinimum(0);
   full_copy__10->SetMaximum(28);
   full_copy__10->SetDirectory(0);
   full_copy__10->SetStats(0);
   full_copy__10->SetLineWidth(2);
   full_copy__10->SetMarkerStyle(20);
   full_copy__10->GetXaxis()->SetTitle("uGB");
   full_copy__10->GetXaxis()->SetRange(12,89);
   full_copy__10->GetXaxis()->SetNdivisions(505);
   full_copy__10->GetXaxis()->SetLabelFont(132);
   full_copy__10->GetXaxis()->SetLabelOffset(0.01);
   full_copy__10->GetXaxis()->SetLabelSize(0.06);
   full_copy__10->GetXaxis()->SetTitleSize(0.072);
   full_copy__10->GetXaxis()->SetTitleOffset(0.95);
   full_copy__10->GetXaxis()->SetTitleFont(132);
   full_copy__10->GetYaxis()->SetTitle("Events / ( 0.05 )");
   full_copy__10->GetYaxis()->SetLabelFont(132);
   full_copy__10->GetYaxis()->SetLabelOffset(0.01);
   full_copy__10->GetYaxis()->SetLabelSize(0.06);
   full_copy__10->GetYaxis()->SetTitleSize(0.072);
   full_copy__10->GetYaxis()->SetTitleOffset(0.95);
   full_copy__10->GetYaxis()->SetTitleFont(132);
   full_copy__10->GetZaxis()->SetLabelFont(132);
   full_copy__10->GetZaxis()->SetLabelSize(0.06);
   full_copy__10->GetZaxis()->SetTitleSize(0.072);
   full_copy__10->GetZaxis()->SetTitleOffset(1.2);
   full_copy__10->GetZaxis()->SetTitleFont(132);
   full_copy__10->Draw("sameaxis");
   el_plus_2->Modified();
   el_plus->cd();
  
// ------------>Primitives in pad: el_plus_3
   TPad *el_plus_3 = new TPad("el_plus_3", "el_plus_3",0.01,0.01,0.49,0.49);
   el_plus_3->Draw();
   el_plus_3->cd();
   el_plus_3->Range(-1.379513,-3.645569,1.151704,19.13924);
   el_plus_3->SetFillColor(0);
   el_plus_3->SetBorderMode(0);
   el_plus_3->SetBorderSize(2);
   el_plus_3->SetTickx(1);
   el_plus_3->SetTicky(1);
   el_plus_3->SetLeftMargin(0.14);
   el_plus_3->SetRightMargin(0.05);
   el_plus_3->SetTopMargin(0.05);
   el_plus_3->SetBottomMargin(0.16);
   el_plus_3->SetFrameLineWidth(2);
   el_plus_3->SetFrameBorderMode(0);
   el_plus_3->SetFrameLineWidth(2);
   el_plus_3->SetFrameBorderMode(0);
   
   Double_t full_fx41[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t full_fy41[27] = {
   0,
   0,
   0,
   0.0001335916,
   0.0001335916,
   0.04225021,
   0.04225021,
   1.013311,
   1.013311,
   2.097371,
   2.097371,
   5.789911,
   5.789911,
   9.581572,
   9.581572,
   10.6533,
   10.6533,
   10.41757,
   10.41757,
   10.13925,
   10.13925,
   5.265326,
   5.265326,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,full_fx41,full_fy41);
   graph->SetName("full");
   graph->SetTitle("Projection of model_el_plus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full41 = new TH1F("Graph_full41","Projection of model_el_plus",100,-1.314286,1.314286);
   Graph_full41->SetMinimum(0);
   Graph_full41->SetMaximum(18);
   Graph_full41->SetDirectory(0);
   Graph_full41->SetStats(0);
   Graph_full41->SetLineWidth(2);
   Graph_full41->SetMarkerStyle(20);
   Graph_full41->GetXaxis()->SetTitle("j_{1} BDT(b|c)");
   Graph_full41->GetXaxis()->SetRange(12,89);
   Graph_full41->GetXaxis()->SetNdivisions(505);
   Graph_full41->GetXaxis()->SetLabelFont(132);
   Graph_full41->GetXaxis()->SetLabelOffset(0.01);
   Graph_full41->GetXaxis()->SetLabelSize(0.06);
   Graph_full41->GetXaxis()->SetTitleSize(0.072);
   Graph_full41->GetXaxis()->SetTitleOffset(0.98);
   Graph_full41->GetXaxis()->SetTitleFont(132);
   Graph_full41->GetYaxis()->SetTitle("Events / ( 0.2 )");
   Graph_full41->GetYaxis()->SetLabelFont(132);
   Graph_full41->GetYaxis()->SetLabelOffset(0.01);
   Graph_full41->GetYaxis()->SetLabelSize(0.06);
   Graph_full41->GetYaxis()->SetTitleSize(0.072);
   Graph_full41->GetYaxis()->SetTitleOffset(0.95);
   Graph_full41->GetYaxis()->SetTitleFont(132);
   Graph_full41->GetZaxis()->SetLabelFont(132);
   Graph_full41->GetZaxis()->SetLabelSize(0.06);
   Graph_full41->GetZaxis()->SetTitleSize(0.072);
   Graph_full41->GetZaxis()->SetTitleOffset(1.2);
   Graph_full41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full41);
   
   graph->Draw("af");
   
   Double_t model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx42[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy42[27] = {
   0,
   0,
   0,
   0.0001335916,
   0.0001335916,
   0.04225021,
   0.04225021,
   0.9523818,
   0.9523818,
   1.759432,
   1.759432,
   4.383701,
   4.383701,
   5.540752,
   5.540752,
   5.585126,
   5.585126,
   4.055705,
   4.055705,
   3.505941,
   3.505941,
   1.610058,
   1.610058,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx42,model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy42);
   graph->SetName("model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42 = new TH1F("Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42","Projection of model_el_plus",100,-1.314286,1.314286);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->SetMinimum(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->SetMaximum(6.143638);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->SetDirectory(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->SetStats(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->SetLineWidth(2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]42);
   
   graph->Draw("f");
   
   Double_t model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx43[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy43[27] = {
   0,
   0,
   0,
   0.0001335916,
   0.0001335916,
   0.04117504,
   0.04117504,
   0.9160003,
   0.9160003,
   1.659562,
   1.659562,
   4.013028,
   4.013028,
   4.716692,
   4.716692,
   4.678538,
   4.678538,
   2.977959,
   2.977959,
   2.316097,
   2.316097,
   1.121436,
   1.121436,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx43,model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy43);
   graph->SetName("model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43 = new TH1F("Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43","Projection of model_el_plus",100,-1.314286,1.314286);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->SetMinimum(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->SetMaximum(5.188362);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->SetDirectory(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->SetStats(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->SetLineWidth(2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]43);
   
   graph->Draw("f");
   
   Double_t model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx44[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy44[27] = {
   0,
   0,
   0,
   0.0001335916,
   0.0001335916,
   0.001491593,
   0.001491593,
   0.3741843,
   0.3741843,
   0.4849536,
   0.4849536,
   1.783977,
   1.783977,
   2.55105,
   2.55105,
   3.726052,
   3.726052,
   2.594895,
   2.594895,
   2.221268,
   2.221268,
   1.107608,
   1.107608,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx44,model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy44);
   graph->SetName("model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_plus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44 = new TH1F("Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44","Projection of model_el_plus",100,-1.314286,1.314286);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->SetMinimum(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->SetMaximum(4.098657);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->SetDirectory(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->SetStats(0);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->SetLineWidth(2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->SetMarkerStyle(20);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetXaxis()->SetNdivisions(505);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetXaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetXaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetYaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetYaxis()->SetTitleFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetZaxis()->SetLabelFont(132);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_plus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB44->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_plus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]44);
   
   graph->Draw("f");
   
   Double_t data_fx3011[10] = {
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9};
   Double_t data_fy3011[10] = {
   0,
   1,
   1,
   3,
   7,
   10,
   8,
   8,
   12,
   5};
   Double_t data_felx3011[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fely3011[10] = {
   0,
   0.8272462,
   0.8272462,
   1.632705,
   2.58147,
   3.108694,
   2.768386,
   2.768386,
   3.415266,
   2.159691};
   Double_t data_fehx3011[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fehy3011[10] = {
   1.147874,
   2.299527,
   2.299527,
   2.918186,
   3.770281,
   4.26695,
   3.945142,
   3.945142,
   4.559819,
   3.382473};
   grae = new TGraphAsymmErrors(10,data_fx3011,data_fy3011,data_felx3011,data_fehx3011,data_fely3011,data_fehy3011);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__Jet0_BDTTag_bdt1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3011 = new TH1F("Graph_data3011","Histogram of binneddata_plot__Jet0_BDTTag_bdt1",100,-1.2,1.2);
   Graph_data3011->SetMinimum(0);
   Graph_data3011->SetMaximum(18.2158);
   Graph_data3011->SetDirectory(0);
   Graph_data3011->SetStats(0);
   Graph_data3011->SetLineWidth(2);
   Graph_data3011->SetMarkerStyle(20);
   Graph_data3011->GetXaxis()->SetNdivisions(505);
   Graph_data3011->GetXaxis()->SetLabelFont(132);
   Graph_data3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3011->GetXaxis()->SetLabelSize(0.06);
   Graph_data3011->GetXaxis()->SetTitleSize(0.072);
   Graph_data3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3011->GetXaxis()->SetTitleFont(132);
   Graph_data3011->GetYaxis()->SetLabelFont(132);
   Graph_data3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3011->GetYaxis()->SetLabelSize(0.06);
   Graph_data3011->GetYaxis()->SetTitleSize(0.072);
   Graph_data3011->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3011->GetYaxis()->SetTitleFont(132);
   Graph_data3011->GetZaxis()->SetLabelFont(132);
   Graph_data3011->GetZaxis()->SetLabelSize(0.06);
   Graph_data3011->GetZaxis()->SetTitleSize(0.072);
   Graph_data3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3011);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"c)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__11 = new TH1F("full_copy__11","Projection of model_el_plus",100,-1.314286,1.314286);
   full_copy__11->SetMinimum(0);
   full_copy__11->SetMaximum(18);
   full_copy__11->SetDirectory(0);
   full_copy__11->SetStats(0);
   full_copy__11->SetLineWidth(2);
   full_copy__11->SetMarkerStyle(20);
   full_copy__11->GetXaxis()->SetTitle("j_{1} BDT(b|c)");
   full_copy__11->GetXaxis()->SetRange(12,89);
   full_copy__11->GetXaxis()->SetNdivisions(505);
   full_copy__11->GetXaxis()->SetLabelFont(132);
   full_copy__11->GetXaxis()->SetLabelOffset(0.01);
   full_copy__11->GetXaxis()->SetLabelSize(0.06);
   full_copy__11->GetXaxis()->SetTitleSize(0.072);
   full_copy__11->GetXaxis()->SetTitleOffset(0.98);
   full_copy__11->GetXaxis()->SetTitleFont(132);
   full_copy__11->GetYaxis()->SetTitle("Events / ( 0.2 )");
   full_copy__11->GetYaxis()->SetLabelFont(132);
   full_copy__11->GetYaxis()->SetLabelOffset(0.01);
   full_copy__11->GetYaxis()->SetLabelSize(0.06);
   full_copy__11->GetYaxis()->SetTitleSize(0.072);
   full_copy__11->GetYaxis()->SetTitleOffset(0.95);
   full_copy__11->GetYaxis()->SetTitleFont(132);
   full_copy__11->GetZaxis()->SetLabelFont(132);
   full_copy__11->GetZaxis()->SetLabelSize(0.06);
   full_copy__11->GetZaxis()->SetTitleSize(0.072);
   full_copy__11->GetZaxis()->SetTitleOffset(1.2);
   full_copy__11->GetZaxis()->SetTitleFont(132);
   full_copy__11->Draw("sameaxis");
   el_plus_3->Modified();
   el_plus->cd();
  
// ------------>Primitives in pad: el_plus_4
   TPad *el_plus_4 = new TPad("el_plus_4", "el_plus_4",0.51,0.01,0.99,0.49);
   el_plus_4->Draw();
   el_plus_4->cd();
   el_plus_4->Range(-1.379513,-4.455696,1.151704,23.39241);
   el_plus_4->SetFillColor(0);
   el_plus_4->SetBorderMode(0);
   el_plus_4->SetBorderSize(2);
   el_plus_4->SetTickx(1);
   el_plus_4->SetTicky(1);
   el_plus_4->SetLeftMargin(0.14);
   el_plus_4->SetRightMargin(0.05);
   el_plus_4->SetTopMargin(0.05);
   el_plus_4->SetBottomMargin(0.16);
   el_plus_4->SetFrameLineWidth(2);
   el_plus_4->SetFrameBorderMode(0);
   el_plus_4->SetFrameLineWidth(2);
   el_plus_4->SetFrameBorderMode(0);
   
   Double_t full_fx45[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t full_fy45[27] = {
   0,
   0,
   0,
   0,
   0,
   0.048146,
   0.048146,
   0.6355087,
   0.6355087,
   2.930946,
   2.930946,
   5.845223,
   5.845223,
   9.793559,
   9.793559,
   8.713795,
   8.713795,
   10.67844,
   10.67844,
   11.12758,
   11.12758,
   5.226801,
   5.226801,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,full_fx45,full_fy45);
   graph->SetName("full");
   graph->SetTitle("Projection of model_el_plus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full45 = new TH1F("Graph_full45","Projection of model_el_plus",100,-1.314286,1.314286);
   Graph_full45->SetMinimum(0);
   Graph_full45->SetMaximum(22);
   Graph_full45->SetDirectory(0);
   Graph_full45->SetStats(0);
   Graph_full45->SetLineWidth(2);
   Graph_full45->SetMarkerStyle(20);
   Graph_full45->GetXaxis()->SetTitle("j_{2} BDT(b|c)");
   Graph_full45->GetXaxis()->SetRange(12,89);
   Graph_full45->GetXaxis()->SetNdivisions(505);
   Graph_full45->GetXaxis()->SetLabelFont(132);
   Graph_full45->GetXaxis()->SetLabelOffset(0.01);
   Graph_full45->GetXaxis()->SetLabelSize(0.06);
   Graph_full45->GetXaxis()->SetTitleSize(0.072);
   Graph_full45->GetXaxis()->SetTitleOffset(0.98);
   Graph_full45->GetXaxis()->SetTitleFont(132);
   Graph_full45->GetYaxis()->SetTitle("Events / ( 0.2 )");
   Graph_full45->GetYaxis()->SetLabelFont(132);
   Graph_full45->GetYaxis()->SetLabelOffset(0.01);
   Graph_full45->GetYaxis()->SetLabelSize(0.06);
   Graph_full45->GetYaxis()->SetTitleSize(0.072);
   Graph_full45->GetYaxis()->SetTitleOffset(0.95);
   Graph_full45->GetYaxis()->SetTitleFont(132);
   Graph_full45->GetZaxis()->SetLabelFont(132);
   Graph_full45->GetZaxis()->SetLabelSize(0.06);
   Graph_full45->GetZaxis()->SetTitleSize(0.072);
   Graph_full45->GetZaxis()->SetTitleOffset(1.2);
   Graph_full45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full45);
   
   graph->Draw("af");
   
   Double_t VV_fx46[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy46[27] = {
   0,
   0,
   0,
   0,
   0,
   0.048146,
   0.048146,
   0.5540652,
   0.5540652,
   2.50635,
   2.50635,
   4.344658,
   4.344658,
   5.86494,
   5.86494,
   3.985343,
   3.985343,
   4.517726,
   4.517726,
   3.934557,
   3.934557,
   1.679693,
   1.679693,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx46,VV_fy46);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_el_plus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV46 = new TH1F("Graph_VV46","Projection of model_el_plus",100,-1.314286,1.314286);
   Graph_VV46->SetMinimum(0);
   Graph_VV46->SetMaximum(6.451434);
   Graph_VV46->SetDirectory(0);
   Graph_VV46->SetStats(0);
   Graph_VV46->SetLineWidth(2);
   Graph_VV46->SetMarkerStyle(20);
   Graph_VV46->GetXaxis()->SetNdivisions(505);
   Graph_VV46->GetXaxis()->SetLabelFont(132);
   Graph_VV46->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV46->GetXaxis()->SetLabelSize(0.06);
   Graph_VV46->GetXaxis()->SetTitleSize(0.072);
   Graph_VV46->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV46->GetXaxis()->SetTitleFont(132);
   Graph_VV46->GetYaxis()->SetLabelFont(132);
   Graph_VV46->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV46->GetYaxis()->SetLabelSize(0.06);
   Graph_VV46->GetYaxis()->SetTitleSize(0.072);
   Graph_VV46->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV46->GetYaxis()->SetTitleFont(132);
   Graph_VV46->GetZaxis()->SetLabelFont(132);
   Graph_VV46->GetZaxis()->SetLabelSize(0.06);
   Graph_VV46->GetZaxis()->SetTitleSize(0.072);
   Graph_VV46->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV46);
   
   graph->Draw("f");
   
   Double_t VV_fx47[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy47[27] = {
   0,
   0,
   0,
   0,
   0,
   0.04514748,
   0.04514748,
   0.4986634,
   0.4986634,
   2.324719,
   2.324719,
   3.929078,
   3.929078,
   5.082013,
   5.082013,
   3.058758,
   3.058758,
   3.512227,
   3.512227,
   2.854863,
   2.854863,
   1.135153,
   1.135153,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx47,VV_fy47);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_el_plus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV47 = new TH1F("Graph_VV47","Projection of model_el_plus",100,-1.314286,1.314286);
   Graph_VV47->SetMinimum(0);
   Graph_VV47->SetMaximum(5.590214);
   Graph_VV47->SetDirectory(0);
   Graph_VV47->SetStats(0);
   Graph_VV47->SetLineWidth(2);
   Graph_VV47->SetMarkerStyle(20);
   Graph_VV47->GetXaxis()->SetNdivisions(505);
   Graph_VV47->GetXaxis()->SetLabelFont(132);
   Graph_VV47->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV47->GetXaxis()->SetLabelSize(0.06);
   Graph_VV47->GetXaxis()->SetTitleSize(0.072);
   Graph_VV47->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV47->GetXaxis()->SetTitleFont(132);
   Graph_VV47->GetYaxis()->SetLabelFont(132);
   Graph_VV47->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV47->GetYaxis()->SetLabelSize(0.06);
   Graph_VV47->GetYaxis()->SetTitleSize(0.072);
   Graph_VV47->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV47->GetYaxis()->SetTitleFont(132);
   Graph_VV47->GetZaxis()->SetLabelFont(132);
   Graph_VV47->GetZaxis()->SetLabelSize(0.06);
   Graph_VV47->GetZaxis()->SetTitleSize(0.072);
   Graph_VV47->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV47->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV47);
   
   graph->Draw("f");
   
   Double_t VV_fx48[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy48[27] = {
   0,
   0,
   0,
   0,
   0,
   0.002194252,
   0.002194252,
   0.09633831,
   0.09633831,
   1.130856,
   1.130856,
   1.421418,
   1.421418,
   2.898486,
   2.898486,
   2.222477,
   2.222477,
   3.178464,
   3.178464,
   2.783968,
   2.783968,
   1.111411,
   1.111411,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx48,VV_fy48);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_el_plus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV48 = new TH1F("Graph_VV48","Projection of model_el_plus",100,-1.314286,1.314286);
   Graph_VV48->SetMinimum(0);
   Graph_VV48->SetMaximum(3.496311);
   Graph_VV48->SetDirectory(0);
   Graph_VV48->SetStats(0);
   Graph_VV48->SetLineWidth(2);
   Graph_VV48->SetMarkerStyle(20);
   Graph_VV48->GetXaxis()->SetNdivisions(505);
   Graph_VV48->GetXaxis()->SetLabelFont(132);
   Graph_VV48->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV48->GetXaxis()->SetLabelSize(0.06);
   Graph_VV48->GetXaxis()->SetTitleSize(0.072);
   Graph_VV48->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV48->GetXaxis()->SetTitleFont(132);
   Graph_VV48->GetYaxis()->SetLabelFont(132);
   Graph_VV48->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV48->GetYaxis()->SetLabelSize(0.06);
   Graph_VV48->GetYaxis()->SetTitleSize(0.072);
   Graph_VV48->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV48->GetYaxis()->SetTitleFont(132);
   Graph_VV48->GetZaxis()->SetLabelFont(132);
   Graph_VV48->GetZaxis()->SetLabelSize(0.06);
   Graph_VV48->GetZaxis()->SetTitleSize(0.072);
   Graph_VV48->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV48);
   
   graph->Draw("f");
   
   Double_t data_fx3012[10] = {
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9};
   Double_t data_fy3012[10] = {
   0,
   0,
   1,
   2,
   8,
   13,
   5,
   15,
   9,
   2};
   Double_t data_felx3012[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fely3012[10] = {
   0,
   0,
   0.8272462,
   1.291815,
   2.768386,
   3.558662,
   2.159691,
   3.82938,
   2.943461,
   1.291815};
   Double_t data_fehx3012[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fehy3012[10] = {
   1.147874,
   1.147874,
   2.299527,
   2.63786,
   3.945142,
   4.697573,
   3.382473,
   4.958738,
   4.110204,
   2.63786};
   grae = new TGraphAsymmErrors(10,data_fx3012,data_fy3012,data_felx3012,data_fehx3012,data_fely3012,data_fehy3012);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__Jet1_BDTTag_bdt1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3012 = new TH1F("Graph_data3012","Histogram of binneddata_plot__Jet1_BDTTag_bdt1",100,-1.2,1.2);
   Graph_data3012->SetMinimum(0);
   Graph_data3012->SetMaximum(21.95461);
   Graph_data3012->SetDirectory(0);
   Graph_data3012->SetStats(0);
   Graph_data3012->SetLineWidth(2);
   Graph_data3012->SetMarkerStyle(20);
   Graph_data3012->GetXaxis()->SetNdivisions(505);
   Graph_data3012->GetXaxis()->SetLabelFont(132);
   Graph_data3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3012->GetXaxis()->SetLabelSize(0.06);
   Graph_data3012->GetXaxis()->SetTitleSize(0.072);
   Graph_data3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3012->GetXaxis()->SetTitleFont(132);
   Graph_data3012->GetYaxis()->SetLabelFont(132);
   Graph_data3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3012->GetYaxis()->SetLabelSize(0.06);
   Graph_data3012->GetYaxis()->SetTitleSize(0.072);
   Graph_data3012->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3012->GetYaxis()->SetTitleFont(132);
   Graph_data3012->GetZaxis()->SetLabelFont(132);
   Graph_data3012->GetZaxis()->SetLabelSize(0.06);
   Graph_data3012->GetZaxis()->SetTitleSize(0.072);
   Graph_data3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3012);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"d)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__12 = new TH1F("full_copy__12","Projection of model_el_plus",100,-1.314286,1.314286);
   full_copy__12->SetMinimum(0);
   full_copy__12->SetMaximum(22);
   full_copy__12->SetDirectory(0);
   full_copy__12->SetStats(0);
   full_copy__12->SetLineWidth(2);
   full_copy__12->SetMarkerStyle(20);
   full_copy__12->GetXaxis()->SetTitle("j_{2} BDT(b|c)");
   full_copy__12->GetXaxis()->SetRange(12,89);
   full_copy__12->GetXaxis()->SetNdivisions(505);
   full_copy__12->GetXaxis()->SetLabelFont(132);
   full_copy__12->GetXaxis()->SetLabelOffset(0.01);
   full_copy__12->GetXaxis()->SetLabelSize(0.06);
   full_copy__12->GetXaxis()->SetTitleSize(0.072);
   full_copy__12->GetXaxis()->SetTitleOffset(0.98);
   full_copy__12->GetXaxis()->SetTitleFont(132);
   full_copy__12->GetYaxis()->SetTitle("Events / ( 0.2 )");
   full_copy__12->GetYaxis()->SetLabelFont(132);
   full_copy__12->GetYaxis()->SetLabelOffset(0.01);
   full_copy__12->GetYaxis()->SetLabelSize(0.06);
   full_copy__12->GetYaxis()->SetTitleSize(0.072);
   full_copy__12->GetYaxis()->SetTitleOffset(0.95);
   full_copy__12->GetYaxis()->SetTitleFont(132);
   full_copy__12->GetZaxis()->SetLabelFont(132);
   full_copy__12->GetZaxis()->SetLabelSize(0.06);
   full_copy__12->GetZaxis()->SetTitleSize(0.072);
   full_copy__12->GetZaxis()->SetTitleOffset(1.2);
   full_copy__12->GetZaxis()->SetTitleFont(132);
   full_copy__12->Draw("sameaxis");
   el_plus_4->Modified();
   el_plus->cd();
   el_plus->Modified();
   el_plus->cd();
   el_plus->SetSelected(el_plus);
}


==> figs/Fig4b.C <==
void fit_data_leg_ep_forpaper()
{
//=========Macro generated from canvas: leg_ep/leg_ep
//=========  (Wed Oct  5 18:06:14 2016) by ROOT version6.06/02
   TCanvas *leg_ep = new TCanvas("leg_ep", "leg_ep",10,32,250,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   leg_ep->SetHighLightColor(2);
   leg_ep->Range(0,0,1,1);
   leg_ep->SetFillColor(0);
   leg_ep->SetBorderMode(0);
   leg_ep->SetBorderSize(2);
   leg_ep->SetTickx(1);
   leg_ep->SetTicky(1);
   leg_ep->SetLeftMargin(0.14);
   leg_ep->SetRightMargin(0.05);
   leg_ep->SetTopMargin(0.05);
   leg_ep->SetBottomMargin(0.16);
   leg_ep->SetFrameLineWidth(2);
   leg_ep->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0,0,1,1,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data(e^{+})","PLE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","W+b#bar{b}","F");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","t#bar{t}","F");

   ci = TColor::GetColor("#99ff66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#99ff66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","W+c#bar{c}","F");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","Background","F");
   entry->SetFillColor(12);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   leg_ep->Modified();
   leg_ep->cd();
   leg_ep->SetSelected(leg_ep);
}


==> figs/Fig5a.C <==
void fit_data_el_minus_forpaper()
{
//=========Macro generated from canvas: el_minus/el_minus
//=========  (Wed Oct  5 18:06:14 2016) by ROOT version6.06/02
   TCanvas *el_minus = new TCanvas("el_minus", "el_minus",10,32,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   el_minus->SetHighLightColor(2);
   el_minus->Range(0,0,1,1);
   el_minus->SetFillColor(0);
   el_minus->SetBorderMode(0);
   el_minus->SetBorderSize(2);
   el_minus->SetTickx(1);
   el_minus->SetTicky(1);
   el_minus->SetLeftMargin(0.14);
   el_minus->SetRightMargin(0.05);
   el_minus->SetTopMargin(0.05);
   el_minus->SetBottomMargin(0.16);
   el_minus->SetFrameLineWidth(2);
   el_minus->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: el_minus_1
   TPad *el_minus_1 = new TPad("el_minus_1", "el_minus_1",0.01,0.51,0.49,0.99);
   el_minus_1->Draw();
   el_minus_1->cd();
   el_minus_1->Range(-37.95132,-5.063291,215.1704,26.58228);
   el_minus_1->SetFillColor(0);
   el_minus_1->SetBorderMode(0);
   el_minus_1->SetBorderSize(2);
   el_minus_1->SetTickx(1);
   el_minus_1->SetTicky(1);
   el_minus_1->SetLeftMargin(0.14);
   el_minus_1->SetRightMargin(0.05);
   el_minus_1->SetTopMargin(0.05);
   el_minus_1->SetBottomMargin(0.16);
   el_minus_1->SetFrameLineWidth(2);
   el_minus_1->SetFrameBorderMode(0);
   el_minus_1->SetFrameLineWidth(2);
   el_minus_1->SetFrameBorderMode(0);
   
   Double_t full_fx49[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t full_fy49[27] = {
   0,
   0,
   0,
   2.745898,
   2.745898,
   12.94628,
   12.94628,
   7.23993,
   7.23993,
   3.629919,
   3.629919,
   1.800349,
   1.800349,
   0.9099823,
   0.9099823,
   0.4885337,
   0.4885337,
   0.154464,
   0.154464,
   0.06754657,
   0.06754657,
   0.01710016,
   0.01710016,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(27,full_fx49,full_fy49);
   graph->SetName("full");
   graph->SetTitle("Projection of model_el_minus");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full49 = new TH1F("Graph_full49","Projection of model_el_minus",100,-31.42857,231.4286);
   Graph_full49->SetMinimum(0);
   Graph_full49->SetMaximum(25);
   Graph_full49->SetDirectory(0);
   Graph_full49->SetStats(0);
   Graph_full49->SetLineWidth(2);
   Graph_full49->SetMarkerStyle(20);
   Graph_full49->GetXaxis()->SetTitle("m_{jj} [GeV]");
   Graph_full49->GetXaxis()->SetRange(12,89);
   Graph_full49->GetXaxis()->SetNdivisions(505);
   Graph_full49->GetXaxis()->SetLabelFont(132);
   Graph_full49->GetXaxis()->SetLabelOffset(0.01);
   Graph_full49->GetXaxis()->SetLabelSize(0.06);
   Graph_full49->GetXaxis()->SetTitleSize(0.072);
   Graph_full49->GetXaxis()->SetTitleOffset(0.95);
   Graph_full49->GetXaxis()->SetTitleFont(132);
   Graph_full49->GetYaxis()->SetTitle("Events / ( 20 GeV )");
   Graph_full49->GetYaxis()->SetLabelFont(132);
   Graph_full49->GetYaxis()->SetLabelOffset(0.01);
   Graph_full49->GetYaxis()->SetLabelSize(0.06);
   Graph_full49->GetYaxis()->SetTitleSize(0.072);
   Graph_full49->GetYaxis()->SetTitleOffset(0.95);
   Graph_full49->GetYaxis()->SetTitleFont(132);
   Graph_full49->GetZaxis()->SetLabelFont(132);
   Graph_full49->GetZaxis()->SetLabelSize(0.06);
   Graph_full49->GetZaxis()->SetTitleSize(0.072);
   Graph_full49->GetZaxis()->SetTitleOffset(1.2);
   Graph_full49->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full49);
   
   graph->Draw("af");
   
   Double_t model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx50[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy50[27] = {
   0,
   0,
   0,
   1.870756,
   1.870756,
   8.130912,
   8.130912,
   3.649914,
   3.649914,
   2.041022,
   2.041022,
   1.133802,
   1.133802,
   0.628343,
   0.628343,
   0.3636895,
   0.3636895,
   0.1196486,
   0.1196486,
   0.05198767,
   0.05198767,
   0.01710016,
   0.01710016,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx50,model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy50);
   graph->SetName("model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50 = new TH1F("Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50","Projection of model_el_minus",100,-31.42857,231.4286);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->SetMinimum(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->SetMaximum(8.944003);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->SetDirectory(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->SetStats(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->SetLineWidth(2);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB50->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]50);
   
   graph->Draw("f");
   
   Double_t model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx51[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy51[27] = {
   0,
   0,
   0,
   1.813716,
   1.813716,
   7.561656,
   7.561656,
   2.71865,
   2.71865,
   1.226989,
   1.226989,
   0.444551,
   0.444551,
   0.1821926,
   0.1821926,
   0.09171587,
   0.09171587,
   0.01645177,
   0.01645177,
   0.004289676,
   0.004289676,
   0.003803768,
   0.003803768,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx51,model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy51);
   graph->SetName("model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51 = new TH1F("Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51","Projection of model_el_minus",100,-31.42857,231.4286);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->SetMinimum(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->SetMaximum(8.317822);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->SetDirectory(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->SetStats(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->SetLineWidth(2);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB51->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]51);
   
   graph->Draw("f");
   
   Double_t model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx52[27] = {
   -9.52381,
   -9.52381,
   0,
   2.0402e-06,
   20,
   20,
   40,
   40,
   60,
   60,
   80,
   80,
   100,
   100,
   120,
   120,
   140,
   140,
   160,
   160,
   180,
   180,
   200,
   200,
   200,
   209.5238,
   209.5238};
   Double_t model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy52[27] = {
   0,
   0,
   0,
   1.528311,
   1.528311,
   6.433156,
   6.433156,
   2.027908,
   2.027908,
   0.9443567,
   0.9443567,
   0.3621283,
   0.3621283,
   0.1533264,
   0.1533264,
   0.07823239,
   0.07823239,
   0.005518041,
   0.005518041,
   0.003174449,
   0.003174449,
   0.002659974,
   0.002659974,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fx52,model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]_fy52);
   graph->SetName("model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52 = new TH1F("Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52","Projection of model_el_minus",100,-31.42857,231.4286);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->SetMinimum(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->SetMaximum(7.076472);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->SetDirectory(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->SetStats(0);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->SetLineWidth(2);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBmass_pdf_el_VVcB52->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[mass_pdf_el_VV]52);
   
   graph->Draw("f");
   
   Double_t data_fx3013[10] = {
   10,
   30,
   50,
   70,
   90,
   110,
   130,
   150,
   170,
   190};
   Double_t data_fy3013[10] = {
   4,
   17,
   4,
   2,
   2,
   1,
   0,
   0,
   0,
   0};
   Double_t data_felx3013[10] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t data_fely3013[10] = {
   1.914339,
   4.082184,
   1.914339,
   1.291815,
   1.291815,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t data_fehx3013[10] = {
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10};
   Double_t data_fehy3013[10] = {
   3.162753,
   5.203719,
   3.162753,
   2.63786,
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(10,data_fx3013,data_fy3013,data_felx3013,data_fehx3013,data_fely3013,data_fehy3013);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__DiJet_MM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3013 = new TH1F("Graph_data3013","Histogram of binneddata_plot__DiJet_MM",100,0,220);
   Graph_data3013->SetMinimum(0);
   Graph_data3013->SetMaximum(24.42409);
   Graph_data3013->SetDirectory(0);
   Graph_data3013->SetStats(0);
   Graph_data3013->SetLineWidth(2);
   Graph_data3013->SetMarkerStyle(20);
   Graph_data3013->GetXaxis()->SetNdivisions(505);
   Graph_data3013->GetXaxis()->SetLabelFont(132);
   Graph_data3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3013->GetXaxis()->SetLabelSize(0.06);
   Graph_data3013->GetXaxis()->SetTitleSize(0.072);
   Graph_data3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3013->GetXaxis()->SetTitleFont(132);
   Graph_data3013->GetYaxis()->SetLabelFont(132);
   Graph_data3013->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3013->GetYaxis()->SetLabelSize(0.06);
   Graph_data3013->GetYaxis()->SetTitleSize(0.072);
   Graph_data3013->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3013->GetYaxis()->SetTitleFont(132);
   Graph_data3013->GetZaxis()->SetLabelFont(132);
   Graph_data3013->GetZaxis()->SetLabelSize(0.06);
   Graph_data3013->GetZaxis()->SetTitleSize(0.072);
   Graph_data3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3013);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.6,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.6,"a)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__13 = new TH1F("full_copy__13","Projection of model_el_minus",100,-31.42857,231.4286);
   full_copy__13->SetMinimum(0);
   full_copy__13->SetMaximum(25);
   full_copy__13->SetDirectory(0);
   full_copy__13->SetStats(0);
   full_copy__13->SetLineWidth(2);
   full_copy__13->SetMarkerStyle(20);
   full_copy__13->GetXaxis()->SetTitle("m_{jj} [GeV]");
   full_copy__13->GetXaxis()->SetRange(12,89);
   full_copy__13->GetXaxis()->SetNdivisions(505);
   full_copy__13->GetXaxis()->SetLabelFont(132);
   full_copy__13->GetXaxis()->SetLabelOffset(0.01);
   full_copy__13->GetXaxis()->SetLabelSize(0.06);
   full_copy__13->GetXaxis()->SetTitleSize(0.072);
   full_copy__13->GetXaxis()->SetTitleOffset(0.95);
   full_copy__13->GetXaxis()->SetTitleFont(132);
   full_copy__13->GetYaxis()->SetTitle("Events / ( 20 GeV )");
   full_copy__13->GetYaxis()->SetLabelFont(132);
   full_copy__13->GetYaxis()->SetLabelOffset(0.01);
   full_copy__13->GetYaxis()->SetLabelSize(0.06);
   full_copy__13->GetYaxis()->SetTitleSize(0.072);
   full_copy__13->GetYaxis()->SetTitleOffset(0.95);
   full_copy__13->GetYaxis()->SetTitleFont(132);
   full_copy__13->GetZaxis()->SetLabelFont(132);
   full_copy__13->GetZaxis()->SetLabelSize(0.06);
   full_copy__13->GetZaxis()->SetTitleSize(0.072);
   full_copy__13->GetZaxis()->SetTitleOffset(1.2);
   full_copy__13->GetZaxis()->SetTitleFont(132);
   full_copy__13->Draw("sameaxis");
   el_minus_1->Modified();
   el_minus->cd();
  
// ------------>Primitives in pad: el_minus_2
   TPad *el_minus_2 = new TPad("el_minus_2", "el_minus_2",0.51,0.51,0.99,0.99);
   el_minus_2->Draw();
   el_minus_2->cd();
   el_minus_2->Range(0.1051217,-3.240506,0.7379259,17.01266);
   el_minus_2->SetFillColor(0);
   el_minus_2->SetBorderMode(0);
   el_minus_2->SetBorderSize(2);
   el_minus_2->SetTickx(1);
   el_minus_2->SetTicky(1);
   el_minus_2->SetLeftMargin(0.14);
   el_minus_2->SetRightMargin(0.05);
   el_minus_2->SetTopMargin(0.05);
   el_minus_2->SetBottomMargin(0.16);
   el_minus_2->SetFrameLineWidth(2);
   el_minus_2->SetFrameBorderMode(0);
   el_minus_2->SetFrameLineWidth(2);
   el_minus_2->SetFrameBorderMode(0);
   
   Double_t full_fx53[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t full_fy53[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.7239374,
   0.7239374,
   3.216906,
   3.216906,
   4.79188,
   4.79188,
   6.446545,
   6.446545,
   8.60631,
   8.60631,
   6.110534,
   6.110534,
   0.1038875,
   0.1038875,
   0.1038875,
   0.1038875,
   0.1038875,
   0};
   graph = new TGraph(27,full_fx53,full_fy53);
   graph->SetName("full");
   graph->SetTitle("Projection of model_el_minus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full53 = new TH1F("Graph_full53","Projection of model_el_minus",100,0.1214286,0.7785714);
   Graph_full53->SetMinimum(0);
   Graph_full53->SetMaximum(16);
   Graph_full53->SetDirectory(0);
   Graph_full53->SetStats(0);
   Graph_full53->SetLineWidth(2);
   Graph_full53->SetMarkerStyle(20);
   Graph_full53->GetXaxis()->SetTitle("uGB");
   Graph_full53->GetXaxis()->SetRange(12,89);
   Graph_full53->GetXaxis()->SetNdivisions(505);
   Graph_full53->GetXaxis()->SetLabelFont(132);
   Graph_full53->GetXaxis()->SetLabelOffset(0.01);
   Graph_full53->GetXaxis()->SetLabelSize(0.06);
   Graph_full53->GetXaxis()->SetTitleSize(0.072);
   Graph_full53->GetXaxis()->SetTitleOffset(0.95);
   Graph_full53->GetXaxis()->SetTitleFont(132);
   Graph_full53->GetYaxis()->SetTitle("Events / ( 0.05 )");
   Graph_full53->GetYaxis()->SetLabelFont(132);
   Graph_full53->GetYaxis()->SetLabelOffset(0.01);
   Graph_full53->GetYaxis()->SetLabelSize(0.06);
   Graph_full53->GetYaxis()->SetTitleSize(0.072);
   Graph_full53->GetYaxis()->SetTitleOffset(0.95);
   Graph_full53->GetYaxis()->SetTitleFont(132);
   Graph_full53->GetZaxis()->SetLabelFont(132);
   Graph_full53->GetZaxis()->SetLabelSize(0.06);
   Graph_full53->GetZaxis()->SetTitleSize(0.072);
   Graph_full53->GetZaxis()->SetTitleOffset(1.2);
   Graph_full53->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full53);
   
   graph->Draw("af");
   
   Double_t model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx54[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy54[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.6251338,
   0.6251338,
   2.485076,
   2.485076,
   3.434775,
   3.434775,
   4.275984,
   4.275984,
   4.385196,
   4.385196,
   2.772546,
   2.772546,
   0.02846453,
   0.02846453,
   0.02846453,
   0.02846453,
   0.02846453,
   0};
   graph = new TGraph(27,model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx54,model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy54);
   graph->SetName("model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54 = new TH1F("Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54","Projection of model_el_minus",100,0.1214286,0.7785714);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->SetMinimum(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->SetMaximum(4.823716);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->SetDirectory(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->SetStats(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->SetLineWidth(2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB54->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]54);
   
   graph->Draw("f");
   
   Double_t model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx55[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy55[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.2289674,
   0.2289674,
   1.098502,
   1.098502,
   2.493779,
   2.493779,
   3.595803,
   3.595803,
   3.952764,
   3.952764,
   2.665736,
   2.665736,
   0.02846453,
   0.02846453,
   0.02846453,
   0.02846453,
   0.02846453,
   0};
   graph = new TGraph(27,model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx55,model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy55);
   graph->SetName("model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55 = new TH1F("Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55","Projection of model_el_minus",100,0.1214286,0.7785714);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->SetMinimum(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->SetMaximum(4.34804);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->SetDirectory(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->SetStats(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->SetLineWidth(2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB55->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]55);
   
   graph->Draw("f");
   
   Double_t model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx56[27] = {
   0.1761905,
   0.1761905,
   0.2,
   0.2,
   0.25,
   0.25,
   0.3,
   0.3,
   0.35,
   0.35,
   0.4,
   0.4,
   0.45,
   0.45,
   0.5,
   0.5,
   0.55,
   0.55,
   0.6,
   0.6,
   0.65,
   0.65,
   0.7,
   0.7,
   0.7,
   0.7238095,
   0.7238095};
   Double_t model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy56[27] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.2184213,
   0.2184213,
   0.9583393,
   0.9583393,
   2.22094,
   2.22094,
   3.119662,
   3.119662,
   3.088035,
   3.088035,
   1.932427,
   1.932427,
   0.0009471843,
   0.0009471843,
   0.0009471843,
   0.0009471843,
   0.0009471843,
   0};
   graph = new TGraph(27,model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fx56,model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]_fy56);
   graph->SetName("model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56 = new TH1F("Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56","Projection of model_el_minus",100,0.1214286,0.7785714);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->SetMinimum(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->SetMaximum(3.431628);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->SetDirectory(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->SetStats(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->SetLineWidth(2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBugb_pdf_el_VVcB56->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[ugb_pdf_el_VV]56);
   
   graph->Draw("f");
   
   Double_t data_fx3014[10] = {
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675};
   Double_t data_fy3014[10] = {
   0,
   0,
   0,
   0,
   3,
   1,
   9,
   8,
   8,
   1};
   Double_t data_felx3014[10] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fely3014[10] = {
   0,
   0,
   0,
   0,
   1.632705,
   0.8272462,
   2.943461,
   2.768386,
   2.768386,
   0.8272462};
   Double_t data_fehx3014[10] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t data_fehy3014[10] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   2.299527,
   4.110204,
   3.945142,
   3.945142,
   2.299527};
   grae = new TGraphAsymmErrors(10,data_fx3014,data_fy3014,data_felx3014,data_fehx3014,data_fely3014,data_fehy3014);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__uGBknnFL_uGB_WZTT");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3014 = new TH1F("Graph_data3014","Histogram of binneddata_plot__uGBknnFL_uGB_WZTT",100,0.15,0.75);
   Graph_data3014->SetMinimum(0);
   Graph_data3014->SetMaximum(14.42122);
   Graph_data3014->SetDirectory(0);
   Graph_data3014->SetStats(0);
   Graph_data3014->SetLineWidth(2);
   Graph_data3014->SetMarkerStyle(20);
   Graph_data3014->GetXaxis()->SetNdivisions(505);
   Graph_data3014->GetXaxis()->SetLabelFont(132);
   Graph_data3014->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3014->GetXaxis()->SetLabelSize(0.06);
   Graph_data3014->GetXaxis()->SetTitleSize(0.072);
   Graph_data3014->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3014->GetXaxis()->SetTitleFont(132);
   Graph_data3014->GetYaxis()->SetLabelFont(132);
   Graph_data3014->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3014->GetYaxis()->SetLabelSize(0.06);
   Graph_data3014->GetYaxis()->SetTitleSize(0.072);
   Graph_data3014->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3014->GetYaxis()->SetTitleFont(132);
   Graph_data3014->GetZaxis()->SetLabelFont(132);
   Graph_data3014->GetZaxis()->SetLabelSize(0.06);
   Graph_data3014->GetZaxis()->SetTitleSize(0.072);
   Graph_data3014->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3014);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"b)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__14 = new TH1F("full_copy__14","Projection of model_el_minus",100,0.1214286,0.7785714);
   full_copy__14->SetMinimum(0);
   full_copy__14->SetMaximum(16);
   full_copy__14->SetDirectory(0);
   full_copy__14->SetStats(0);
   full_copy__14->SetLineWidth(2);
   full_copy__14->SetMarkerStyle(20);
   full_copy__14->GetXaxis()->SetTitle("uGB");
   full_copy__14->GetXaxis()->SetRange(12,89);
   full_copy__14->GetXaxis()->SetNdivisions(505);
   full_copy__14->GetXaxis()->SetLabelFont(132);
   full_copy__14->GetXaxis()->SetLabelOffset(0.01);
   full_copy__14->GetXaxis()->SetLabelSize(0.06);
   full_copy__14->GetXaxis()->SetTitleSize(0.072);
   full_copy__14->GetXaxis()->SetTitleOffset(0.95);
   full_copy__14->GetXaxis()->SetTitleFont(132);
   full_copy__14->GetYaxis()->SetTitle("Events / ( 0.05 )");
   full_copy__14->GetYaxis()->SetLabelFont(132);
   full_copy__14->GetYaxis()->SetLabelOffset(0.01);
   full_copy__14->GetYaxis()->SetLabelSize(0.06);
   full_copy__14->GetYaxis()->SetTitleSize(0.072);
   full_copy__14->GetYaxis()->SetTitleOffset(0.95);
   full_copy__14->GetYaxis()->SetTitleFont(132);
   full_copy__14->GetZaxis()->SetLabelFont(132);
   full_copy__14->GetZaxis()->SetLabelSize(0.06);
   full_copy__14->GetZaxis()->SetTitleSize(0.072);
   full_copy__14->GetZaxis()->SetTitleOffset(1.2);
   full_copy__14->GetZaxis()->SetTitleFont(132);
   full_copy__14->Draw("sameaxis");
   el_minus_2->Modified();
   el_minus->cd();
  
// ------------>Primitives in pad: el_minus_3
   TPad *el_minus_3 = new TPad("el_minus_3", "el_minus_3",0.01,0.01,0.49,0.49);
   el_minus_3->Draw();
   el_minus_3->cd();
   el_minus_3->Range(-1.379513,-2.632911,1.151704,13.82278);
   el_minus_3->SetFillColor(0);
   el_minus_3->SetBorderMode(0);
   el_minus_3->SetBorderSize(2);
   el_minus_3->SetTickx(1);
   el_minus_3->SetTicky(1);
   el_minus_3->SetLeftMargin(0.14);
   el_minus_3->SetRightMargin(0.05);
   el_minus_3->SetTopMargin(0.05);
   el_minus_3->SetBottomMargin(0.16);
   el_minus_3->SetFrameLineWidth(2);
   el_minus_3->SetFrameBorderMode(0);
   el_minus_3->SetFrameLineWidth(2);
   el_minus_3->SetFrameBorderMode(0);
   
   Double_t full_fx57[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t full_fy57[27] = {
   0,
   0,
   0,
   0.0001050701,
   0.0001050701,
   0.01520969,
   0.01520969,
   0.5336541,
   0.5336541,
   0.9963643,
   0.9963643,
   3.049973,
   3.049973,
   5.113265,
   5.113265,
   6.148963,
   6.148963,
   5.753485,
   5.753485,
   5.557012,
   5.557012,
   2.831969,
   2.831969,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,full_fx57,full_fy57);
   graph->SetName("full");
   graph->SetTitle("Projection of model_el_minus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full57 = new TH1F("Graph_full57","Projection of model_el_minus",100,-1.314286,1.314286);
   Graph_full57->SetMinimum(0);
   Graph_full57->SetMaximum(13);
   Graph_full57->SetDirectory(0);
   Graph_full57->SetStats(0);
   Graph_full57->SetLineWidth(2);
   Graph_full57->SetMarkerStyle(20);
   Graph_full57->GetXaxis()->SetTitle("j_{1} BDT(b|c)");
   Graph_full57->GetXaxis()->SetRange(12,89);
   Graph_full57->GetXaxis()->SetNdivisions(505);
   Graph_full57->GetXaxis()->SetLabelFont(132);
   Graph_full57->GetXaxis()->SetLabelOffset(0.01);
   Graph_full57->GetXaxis()->SetLabelSize(0.06);
   Graph_full57->GetXaxis()->SetTitleSize(0.072);
   Graph_full57->GetXaxis()->SetTitleOffset(0.98);
   Graph_full57->GetXaxis()->SetTitleFont(132);
   Graph_full57->GetYaxis()->SetTitle("Events / ( 0.2 )");
   Graph_full57->GetYaxis()->SetLabelFont(132);
   Graph_full57->GetYaxis()->SetLabelOffset(0.01);
   Graph_full57->GetYaxis()->SetLabelSize(0.06);
   Graph_full57->GetYaxis()->SetTitleSize(0.072);
   Graph_full57->GetYaxis()->SetTitleOffset(0.95);
   Graph_full57->GetYaxis()->SetTitleFont(132);
   Graph_full57->GetZaxis()->SetLabelFont(132);
   Graph_full57->GetZaxis()->SetLabelSize(0.06);
   Graph_full57->GetZaxis()->SetTitleSize(0.072);
   Graph_full57->GetZaxis()->SetTitleOffset(1.2);
   Graph_full57->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full57);
   
   graph->Draw("af");
   
   Double_t model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx58[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy58[27] = {
   0,
   0,
   0,
   0.0001050701,
   0.0001050701,
   0.01520969,
   0.01520969,
   0.5071472,
   0.5071472,
   0.8493405,
   0.8493405,
   2.438176,
   2.438176,
   3.355254,
   3.355254,
   3.943947,
   3.943947,
   2.985447,
   2.985447,
   2.670973,
   2.670973,
   1.241577,
   1.241577,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx58,model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy58);
   graph->SetName("model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58 = new TH1F("Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58","Projection of model_el_minus",100,-1.314286,1.314286);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->SetMinimum(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->SetMaximum(4.338341);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->SetDirectory(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->SetStats(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->SetLineWidth(2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB58->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]58);
   
   graph->Draw("f");
   
   Double_t model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx59[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy59[27] = {
   0,
   0,
   0,
   0.0001050701,
   0.0001050701,
   0.0143609,
   0.0143609,
   0.478426,
   0.478426,
   0.7704987,
   0.7704987,
   2.145551,
   2.145551,
   2.704705,
   2.704705,
   3.228246,
   3.228246,
   2.134628,
   2.134628,
   1.731657,
   1.731657,
   0.8558375,
   0.8558375,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx59,model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy59);
   graph->SetName("model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59 = new TH1F("Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59","Projection of model_el_minus",100,-1.314286,1.314286);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->SetMinimum(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->SetMaximum(3.551071);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->SetDirectory(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->SetStats(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->SetLineWidth(2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB59->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]59);
   
   graph->Draw("f");
   
   Double_t model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx60[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy60[27] = {
   0,
   0,
   0,
   0.0001050701,
   0.0001050701,
   0.00116666,
   0.00116666,
   0.298279,
   0.298279,
   0.3799561,
   0.3799561,
   1.40442,
   1.40442,
   1.984656,
   1.984656,
   2.911557,
   2.911557,
   2.007264,
   2.007264,
   1.700128,
   1.700128,
   0.8512399,
   0.8512399,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fx60,model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]_fy60);
   graph->SetName("model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]");
   graph->SetTitle("Projection of model_el_minus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60 = new TH1F("Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60","Projection of model_el_minus",100,-1.314286,1.314286);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->SetMinimum(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->SetMaximum(3.202713);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->SetDirectory(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->SetStats(0);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->SetLineWidth(2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->SetMarkerStyle(20);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetXaxis()->SetNdivisions(505);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetXaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetXaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetXaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetXaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetYaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetYaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetYaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetYaxis()->SetTitleFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetZaxis()->SetLabelFont(132);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetZaxis()->SetLabelSize(0.06);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetZaxis()->SetTitleSize(0.072);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_el_minus_IntoBDiJet_MMcOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_NormoBDiJet_MMcOJet0_BDTTag_bdt1cOJet1_BDTTag_bdt1cOuGBknnFL_uGB_WZTTcB_CompoBtag1_pdf_el_VVcB60->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_el_minus_Int[DiJet_MM,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Norm[DiJet_MM,Jet0_BDTTag_bdt1,Jet1_BDTTag_bdt1,uGBknnFL_uGB_WZTT]_Comp[tag1_pdf_el_VV]60);
   
   graph->Draw("f");
   
   Double_t data_fx3015[10] = {
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9};
   Double_t data_fy3015[10] = {
   0,
   0,
   0,
   3,
   3,
   7,
   6,
   7,
   3,
   1};
   Double_t data_felx3015[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fely3015[10] = {
   0,
   0,
   0,
   1.632705,
   1.632705,
   2.58147,
   2.379931,
   2.58147,
   1.632705,
   0.8272462};
   Double_t data_fehx3015[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fehy3015[10] = {
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   2.918186,
   3.770281,
   3.583642,
   3.770281,
   2.918186,
   2.299527};
   grae = new TGraphAsymmErrors(10,data_fx3015,data_fy3015,data_felx3015,data_fehx3015,data_fely3015,data_fehy3015);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__Jet0_BDTTag_bdt1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3015 = new TH1F("Graph_data3015","Histogram of binneddata_plot__Jet0_BDTTag_bdt1",100,-1.2,1.2);
   Graph_data3015->SetMinimum(0);
   Graph_data3015->SetMaximum(11.84731);
   Graph_data3015->SetDirectory(0);
   Graph_data3015->SetStats(0);
   Graph_data3015->SetLineWidth(2);
   Graph_data3015->SetMarkerStyle(20);
   Graph_data3015->GetXaxis()->SetNdivisions(505);
   Graph_data3015->GetXaxis()->SetLabelFont(132);
   Graph_data3015->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3015->GetXaxis()->SetLabelSize(0.06);
   Graph_data3015->GetXaxis()->SetTitleSize(0.072);
   Graph_data3015->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3015->GetXaxis()->SetTitleFont(132);
   Graph_data3015->GetYaxis()->SetLabelFont(132);
   Graph_data3015->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3015->GetYaxis()->SetLabelSize(0.06);
   Graph_data3015->GetYaxis()->SetTitleSize(0.072);
   Graph_data3015->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3015->GetYaxis()->SetTitleFont(132);
   Graph_data3015->GetZaxis()->SetLabelFont(132);
   Graph_data3015->GetZaxis()->SetLabelSize(0.06);
   Graph_data3015->GetZaxis()->SetTitleSize(0.072);
   Graph_data3015->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3015->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3015);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"c)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__15 = new TH1F("full_copy__15","Projection of model_el_minus",100,-1.314286,1.314286);
   full_copy__15->SetMinimum(0);
   full_copy__15->SetMaximum(13);
   full_copy__15->SetDirectory(0);
   full_copy__15->SetStats(0);
   full_copy__15->SetLineWidth(2);
   full_copy__15->SetMarkerStyle(20);
   full_copy__15->GetXaxis()->SetTitle("j_{1} BDT(b|c)");
   full_copy__15->GetXaxis()->SetRange(12,89);
   full_copy__15->GetXaxis()->SetNdivisions(505);
   full_copy__15->GetXaxis()->SetLabelFont(132);
   full_copy__15->GetXaxis()->SetLabelOffset(0.01);
   full_copy__15->GetXaxis()->SetLabelSize(0.06);
   full_copy__15->GetXaxis()->SetTitleSize(0.072);
   full_copy__15->GetXaxis()->SetTitleOffset(0.98);
   full_copy__15->GetXaxis()->SetTitleFont(132);
   full_copy__15->GetYaxis()->SetTitle("Events / ( 0.2 )");
   full_copy__15->GetYaxis()->SetLabelFont(132);
   full_copy__15->GetYaxis()->SetLabelOffset(0.01);
   full_copy__15->GetYaxis()->SetLabelSize(0.06);
   full_copy__15->GetYaxis()->SetTitleSize(0.072);
   full_copy__15->GetYaxis()->SetTitleOffset(0.95);
   full_copy__15->GetYaxis()->SetTitleFont(132);
   full_copy__15->GetZaxis()->SetLabelFont(132);
   full_copy__15->GetZaxis()->SetLabelSize(0.06);
   full_copy__15->GetZaxis()->SetTitleSize(0.072);
   full_copy__15->GetZaxis()->SetTitleOffset(1.2);
   full_copy__15->GetZaxis()->SetTitleFont(132);
   full_copy__15->Draw("sameaxis");
   el_minus_3->Modified();
   el_minus->cd();
  
// ------------>Primitives in pad: el_minus_4
   TPad *el_minus_4 = new TPad("el_minus_4", "el_minus_4",0.51,0.01,0.99,0.49);
   el_minus_4->Draw();
   el_minus_4->cd();
   el_minus_4->Range(-1.379513,-2.43038,1.151704,12.75949);
   el_minus_4->SetFillColor(0);
   el_minus_4->SetBorderMode(0);
   el_minus_4->SetBorderSize(2);
   el_minus_4->SetTickx(1);
   el_minus_4->SetTicky(1);
   el_minus_4->SetLeftMargin(0.14);
   el_minus_4->SetRightMargin(0.05);
   el_minus_4->SetTopMargin(0.05);
   el_minus_4->SetBottomMargin(0.16);
   el_minus_4->SetFrameLineWidth(2);
   el_minus_4->SetFrameBorderMode(0);
   el_minus_4->SetFrameLineWidth(2);
   el_minus_4->SetFrameBorderMode(0);
   
   Double_t full_fx61[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t full_fy61[27] = {
   0,
   0,
   0,
   0,
   0,
   0.0176983,
   0.0176983,
   0.2884142,
   0.2884142,
   1.618589,
   1.618589,
   2.927727,
   2.927727,
   5.3189,
   5.3189,
   4.792983,
   4.792983,
   6.052596,
   6.052596,
   6.15057,
   6.15057,
   2.832522,
   2.832522,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,full_fx61,full_fy61);
   graph->SetName("full");
   graph->SetTitle("Projection of model_el_minus");

   ci = TColor::GetColor("#66ccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full61 = new TH1F("Graph_full61","Projection of model_el_minus",100,-1.314286,1.314286);
   Graph_full61->SetMinimum(0);
   Graph_full61->SetMaximum(12);
   Graph_full61->SetDirectory(0);
   Graph_full61->SetStats(0);
   Graph_full61->SetLineWidth(2);
   Graph_full61->SetMarkerStyle(20);
   Graph_full61->GetXaxis()->SetTitle("j_{2} BDT(b|c)");
   Graph_full61->GetXaxis()->SetRange(12,89);
   Graph_full61->GetXaxis()->SetNdivisions(505);
   Graph_full61->GetXaxis()->SetLabelFont(132);
   Graph_full61->GetXaxis()->SetLabelOffset(0.01);
   Graph_full61->GetXaxis()->SetLabelSize(0.06);
   Graph_full61->GetXaxis()->SetTitleSize(0.072);
   Graph_full61->GetXaxis()->SetTitleOffset(0.98);
   Graph_full61->GetXaxis()->SetTitleFont(132);
   Graph_full61->GetYaxis()->SetTitle("Events / ( 0.2 )");
   Graph_full61->GetYaxis()->SetLabelFont(132);
   Graph_full61->GetYaxis()->SetLabelOffset(0.01);
   Graph_full61->GetYaxis()->SetLabelSize(0.06);
   Graph_full61->GetYaxis()->SetTitleSize(0.072);
   Graph_full61->GetYaxis()->SetTitleOffset(0.95);
   Graph_full61->GetYaxis()->SetTitleFont(132);
   Graph_full61->GetZaxis()->SetLabelFont(132);
   Graph_full61->GetZaxis()->SetLabelSize(0.06);
   Graph_full61->GetZaxis()->SetTitleSize(0.072);
   Graph_full61->GetZaxis()->SetTitleOffset(1.2);
   Graph_full61->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full61);
   
   graph->Draw("af");
   
   Double_t VV_fx62[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy62[27] = {
   0,
   0,
   0,
   0,
   0,
   0.0176983,
   0.0176983,
   0.252984,
   0.252984,
   1.433834,
   1.433834,
   2.27485,
   2.27485,
   3.609563,
   3.609563,
   2.735818,
   2.735818,
   3.372122,
   3.372122,
   3.021088,
   3.021088,
   1.289218,
   1.289218,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx62,VV_fy62);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_el_minus");

   ci = TColor::GetColor("#99ff66");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99ff66");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV62 = new TH1F("Graph_VV62","Projection of model_el_minus",100,-1.314286,1.314286);
   Graph_VV62->SetMinimum(0);
   Graph_VV62->SetMaximum(3.970519);
   Graph_VV62->SetDirectory(0);
   Graph_VV62->SetStats(0);
   Graph_VV62->SetLineWidth(2);
   Graph_VV62->SetMarkerStyle(20);
   Graph_VV62->GetXaxis()->SetNdivisions(505);
   Graph_VV62->GetXaxis()->SetLabelFont(132);
   Graph_VV62->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV62->GetXaxis()->SetLabelSize(0.06);
   Graph_VV62->GetXaxis()->SetTitleSize(0.072);
   Graph_VV62->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV62->GetXaxis()->SetTitleFont(132);
   Graph_VV62->GetYaxis()->SetLabelFont(132);
   Graph_VV62->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV62->GetYaxis()->SetLabelSize(0.06);
   Graph_VV62->GetYaxis()->SetTitleSize(0.072);
   Graph_VV62->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV62->GetYaxis()->SetTitleFont(132);
   Graph_VV62->GetZaxis()->SetLabelFont(132);
   Graph_VV62->GetZaxis()->SetLabelSize(0.06);
   Graph_VV62->GetZaxis()->SetTitleSize(0.072);
   Graph_VV62->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV62->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV62);
   
   graph->Draw("f");
   
   Double_t VV_fx63[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy63[27] = {
   0,
   0,
   0,
   0,
   0,
   0.01533114,
   0.01533114,
   0.2092474,
   0.2092474,
   1.290447,
   1.290447,
   1.946774,
   1.946774,
   2.991486,
   2.991486,
   2.004331,
   2.004331,
   2.578337,
   2.578337,
   2.16873,
   2.16873,
   0.859334,
   0.859334,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx63,VV_fy63);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_el_minus");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV63 = new TH1F("Graph_VV63","Projection of model_el_minus",100,-1.314286,1.314286);
   Graph_VV63->SetMinimum(0);
   Graph_VV63->SetMaximum(3.290634);
   Graph_VV63->SetDirectory(0);
   Graph_VV63->SetStats(0);
   Graph_VV63->SetLineWidth(2);
   Graph_VV63->SetMarkerStyle(20);
   Graph_VV63->GetXaxis()->SetNdivisions(505);
   Graph_VV63->GetXaxis()->SetLabelFont(132);
   Graph_VV63->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV63->GetXaxis()->SetLabelSize(0.06);
   Graph_VV63->GetXaxis()->SetTitleSize(0.072);
   Graph_VV63->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV63->GetXaxis()->SetTitleFont(132);
   Graph_VV63->GetYaxis()->SetLabelFont(132);
   Graph_VV63->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV63->GetYaxis()->SetLabelSize(0.06);
   Graph_VV63->GetYaxis()->SetTitleSize(0.072);
   Graph_VV63->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV63->GetYaxis()->SetTitleFont(132);
   Graph_VV63->GetZaxis()->SetLabelFont(132);
   Graph_VV63->GetZaxis()->SetLabelSize(0.06);
   Graph_VV63->GetZaxis()->SetTitleSize(0.072);
   Graph_VV63->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV63->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV63);
   
   graph->Draw("f");
   
   Double_t VV_fx64[27] = {
   -1.095238,
   -1.095238,
   -1,
   -1,
   -0.8,
   -0.8,
   -0.6,
   -0.6,
   -0.4,
   -0.4,
   -0.2,
   -0.2,
   -2.0402e-08,
   2.0402e-08,
   0.2,
   0.2,
   0.4,
   0.4,
   0.6,
   0.6,
   0.8,
   0.8,
   1,
   1,
   1,
   1.095238,
   1.095238};
   Double_t VV_fy64[27] = {
   0,
   0,
   0,
   0,
   0,
   0.00104973,
   0.00104973,
   0.07547935,
   0.07547935,
   0.8935021,
   0.8935021,
   1.113008,
   1.113008,
   2.265491,
   2.265491,
   1.726278,
   1.726278,
   2.467365,
   2.467365,
   2.145158,
   2.145158,
   0.8514402,
   0.8514402,
   0,
   0,
   0,
   0};
   graph = new TGraph(27,VV_fx64,VV_fy64);
   graph->SetName("VV");
   graph->SetTitle("Projection of model_el_minus");
   graph->SetFillColor(12);
   graph->SetLineColor(12);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_VV64 = new TH1F("Graph_VV64","Projection of model_el_minus",100,-1.314286,1.314286);
   Graph_VV64->SetMinimum(0);
   Graph_VV64->SetMaximum(2.714101);
   Graph_VV64->SetDirectory(0);
   Graph_VV64->SetStats(0);
   Graph_VV64->SetLineWidth(2);
   Graph_VV64->SetMarkerStyle(20);
   Graph_VV64->GetXaxis()->SetNdivisions(505);
   Graph_VV64->GetXaxis()->SetLabelFont(132);
   Graph_VV64->GetXaxis()->SetLabelOffset(0.01);
   Graph_VV64->GetXaxis()->SetLabelSize(0.06);
   Graph_VV64->GetXaxis()->SetTitleSize(0.072);
   Graph_VV64->GetXaxis()->SetTitleOffset(0.95);
   Graph_VV64->GetXaxis()->SetTitleFont(132);
   Graph_VV64->GetYaxis()->SetLabelFont(132);
   Graph_VV64->GetYaxis()->SetLabelOffset(0.01);
   Graph_VV64->GetYaxis()->SetLabelSize(0.06);
   Graph_VV64->GetYaxis()->SetTitleSize(0.072);
   Graph_VV64->GetYaxis()->SetTitleOffset(0.95);
   Graph_VV64->GetYaxis()->SetTitleFont(132);
   Graph_VV64->GetZaxis()->SetLabelFont(132);
   Graph_VV64->GetZaxis()->SetLabelSize(0.06);
   Graph_VV64->GetZaxis()->SetTitleSize(0.072);
   Graph_VV64->GetZaxis()->SetTitleOffset(1.2);
   Graph_VV64->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_VV64);
   
   graph->Draw("f");
   
   Double_t data_fx3016[10] = {
   -0.9,
   -0.7,
   -0.5,
   -0.3,
   -0.1,
   0.1,
   0.3,
   0.5,
   0.7,
   0.9};
   Double_t data_fy3016[10] = {
   0,
   0,
   0,
   3,
   3,
   5,
   4,
   5,
   7,
   3};
   Double_t data_felx3016[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fely3016[10] = {
   0,
   0,
   0,
   1.632705,
   1.632705,
   2.159691,
   1.914339,
   2.159691,
   2.58147,
   1.632705};
   Double_t data_fehx3016[10] = {
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1,
   0.1};
   Double_t data_fehy3016[10] = {
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   2.918186,
   3.382473,
   3.162753,
   3.382473,
   3.770281,
   2.918186};
   grae = new TGraphAsymmErrors(10,data_fx3016,data_fy3016,data_felx3016,data_fehx3016,data_fely3016,data_fehy3016);
   grae->SetName("data");
   grae->SetTitle("Histogram of binneddata_plot__Jet1_BDTTag_bdt1");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3016 = new TH1F("Graph_data3016","Histogram of binneddata_plot__Jet1_BDTTag_bdt1",100,-1.2,1.2);
   Graph_data3016->SetMinimum(0);
   Graph_data3016->SetMaximum(11.84731);
   Graph_data3016->SetDirectory(0);
   Graph_data3016->SetStats(0);
   Graph_data3016->SetLineWidth(2);
   Graph_data3016->SetMarkerStyle(20);
   Graph_data3016->GetXaxis()->SetNdivisions(505);
   Graph_data3016->GetXaxis()->SetLabelFont(132);
   Graph_data3016->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3016->GetXaxis()->SetLabelSize(0.06);
   Graph_data3016->GetXaxis()->SetTitleSize(0.072);
   Graph_data3016->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3016->GetXaxis()->SetTitleFont(132);
   Graph_data3016->GetYaxis()->SetLabelFont(132);
   Graph_data3016->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3016->GetYaxis()->SetLabelSize(0.06);
   Graph_data3016->GetYaxis()->SetTitleSize(0.072);
   Graph_data3016->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3016->GetYaxis()->SetTitleFont(132);
   Graph_data3016->GetZaxis()->SetLabelFont(132);
   Graph_data3016->GetZaxis()->SetLabelSize(0.06);
   Graph_data3016->GetZaxis()->SetTitleSize(0.072);
   Graph_data3016->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3016->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3016);
   
   grae->Draw("p");
      tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#sqrt{s} = 8 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.6,"d)");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1F *full_copy__16 = new TH1F("full_copy__16","Projection of model_el_minus",100,-1.314286,1.314286);
   full_copy__16->SetMinimum(0);
   full_copy__16->SetMaximum(12);
   full_copy__16->SetDirectory(0);
   full_copy__16->SetStats(0);
   full_copy__16->SetLineWidth(2);
   full_copy__16->SetMarkerStyle(20);
   full_copy__16->GetXaxis()->SetTitle("j_{2} BDT(b|c)");
   full_copy__16->GetXaxis()->SetRange(12,89);
   full_copy__16->GetXaxis()->SetNdivisions(505);
   full_copy__16->GetXaxis()->SetLabelFont(132);
   full_copy__16->GetXaxis()->SetLabelOffset(0.01);
   full_copy__16->GetXaxis()->SetLabelSize(0.06);
   full_copy__16->GetXaxis()->SetTitleSize(0.072);
   full_copy__16->GetXaxis()->SetTitleOffset(0.98);
   full_copy__16->GetXaxis()->SetTitleFont(132);
   full_copy__16->GetYaxis()->SetTitle("Events / ( 0.2 )");
   full_copy__16->GetYaxis()->SetLabelFont(132);
   full_copy__16->GetYaxis()->SetLabelOffset(0.01);
   full_copy__16->GetYaxis()->SetLabelSize(0.06);
   full_copy__16->GetYaxis()->SetTitleSize(0.072);
   full_copy__16->GetYaxis()->SetTitleOffset(0.95);
   full_copy__16->GetYaxis()->SetTitleFont(132);
   full_copy__16->GetZaxis()->SetLabelFont(132);
   full_copy__16->GetZaxis()->SetLabelSize(0.06);
   full_copy__16->GetZaxis()->SetTitleSize(0.072);
   full_copy__16->GetZaxis()->SetTitleOffset(1.2);
   full_copy__16->GetZaxis()->SetTitleFont(132);
   full_copy__16->Draw("sameaxis");
   el_minus_4->Modified();
   el_minus->cd();
   el_minus->Modified();
   el_minus->cd();
   el_minus->SetSelected(el_minus);
}


==> figs/Fig5b.C <==
void fit_data_leg_em_forpaper()
{
//=========Macro generated from canvas: leg_em/leg_em
//=========  (Wed Oct  5 18:06:14 2016) by ROOT version6.06/02
   TCanvas *leg_em = new TCanvas("leg_em", "leg_em",10,32,250,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   leg_em->SetHighLightColor(2);
   leg_em->Range(0,0,1,1);
   leg_em->SetFillColor(0);
   leg_em->SetBorderMode(0);
   leg_em->SetBorderSize(2);
   leg_em->SetTickx(1);
   leg_em->SetTicky(1);
   leg_em->SetLeftMargin(0.14);
   leg_em->SetRightMargin(0.05);
   leg_em->SetTopMargin(0.05);
   leg_em->SetBottomMargin(0.16);
   leg_em->SetFrameLineWidth(2);
   leg_em->SetFrameBorderMode(0);
   
   TLegend *leg = new TLegend(0,0,1,1,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data(e^{-})","PLE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("full","W+b#bar{b}","F");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#66ccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#66ccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","t#bar{t}","F");

   ci = TColor::GetColor("#99ff66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#99ff66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","W+c#bar{c}","F");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("VV","Background","F");
   entry->SetFillColor(12);
   entry->SetFillStyle(1001);
   entry->SetLineColor(12);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   leg_em->Modified();
   leg_em->cd();
   leg_em->SetSelected(leg_em);
}


==> figs/Fig6.C <==
void Fig6()
{
//=========Macro generated from canvas: c1/Summary
//=========  (Thu Oct  6 18:00:51 2016) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "Summary",0,0,1600,882);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.041841);
   c1->SetRightMargin(0.05648535);
   c1->SetTopMargin(0.08123791);
   c1->SetBottomMargin(0.01837524);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   TBox *box = new TBox(0.3633098,0.6,0.6000278,0.665);
   box->SetFillColor(5);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1180;
   color = new TColor(ci, 1, 1, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.3918919,0.6,0.5495495,0.665);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);

   ci = 1181;
   color = new TColor(ci, 1, 0.8, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   TLatex *   tex = new TLatex(0.05,0.6325,"#sigma(W^{-}+b#bar{b})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph0_fx3001[1] = {
   0.3018018};
   Double_t Graph0_fy3001[1] = {
   0.6325};
   Double_t Graph0_felx3001[1] = {
   0.05855856};
   Double_t Graph0_fely3001[1] = {
   0};
   Double_t Graph0_fehx3001[1] = {
   0.08108108};
   Double_t Graph0_fehy3001[1] = {
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(1,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0.2292793,0.3968468);
   Graph_Graph3001->SetMinimum(0.5325);
   Graph_Graph3001->SetMaximum(1.7325);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetLineWidth(2);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3001->GetYaxis()->SetTitleFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p ");
   
   Double_t Graph1_fx3002[1] = {
   0.3018018};
   Double_t Graph1_fy3002[1] = {
   0.6325};
   Double_t Graph1_felx3002[1] = {
   0.04414414};
   Double_t Graph1_fely3002[1] = {
   0};
   Double_t Graph1_fehx3002[1] = {
   0.06306306};
   Double_t Graph1_fehy3002[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   grae->Draw("e1 ");
   box = new TBox(0.4733908,0.665,0.7507652,0.73);
   box->SetFillColor(5);

   ci = 1182;
   color = new TColor(ci, 1, 1, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.5135135,0.665,0.6801802,0.73);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);

   ci = 1183;
   color = new TColor(ci, 1, 0.8, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.05,0.6975,"#sigma(W^{+}+b#bar{b})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph2_fx3003[1] = {
   0.4144144};
   Double_t Graph2_fy3003[1] = {
   0.6975};
   Double_t Graph2_felx3003[1] = {
   0.08108108};
   Double_t Graph2_fely3003[1] = {
   0};
   Double_t Graph2_fehx3003[1] = {
   0.1801802};
   Double_t Graph2_fehy3003[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0.3072072,0.6207207);
   Graph_Graph3003->SetMinimum(0.5975);
   Graph_Graph3003->SetMaximum(1.7975);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetLineWidth(2);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3003->GetYaxis()->SetTitleFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p ");
   
   Double_t Graph3_fx3004[1] = {
   0.4144144};
   Double_t Graph3_fy3004[1] = {
   0.6975};
   Double_t Graph3_felx3004[1] = {
   0.05855856};
   Double_t Graph3_fely3004[1] = {
   0};
   Double_t Graph3_fehx3004[1] = {
   0.0990991};
   Double_t Graph3_fehy3004[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   grae->Draw("e1 ");
   TGaxis *gaxis = new TGaxis(0.05,0.6,0.95,0.6,0.0001,0.1999,808,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.037);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.3);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
      tex = new TLatex(0.9,0.53,"#sigma [pb]");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(0.1708508,0.35,0.4486464,0.415);
   box->SetFillColor(5);

   ci = 1184;
   color = new TColor(ci, 1, 1, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.1776711,0.35,0.4207683,0.415);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);

   ci = 1185;
   color = new TColor(ci, 1, 0.8, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.05,0.3825,"#sigma(W^{-}+c#bar{c})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph4_fx3005[1] = {
   0.2010804};
   Double_t Graph4_fy3005[1] = {
   0.3825};
   Double_t Graph4_felx3005[1] = {
   0.03601441};
   Double_t Graph4_fely3005[1] = {
   0};
   Double_t Graph4_fehx3005[1] = {
   0.04861945};
   Double_t Graph4_fehy3005[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0.1566026,0.2581633);
   Graph_Graph3005->SetMinimum(0.2825);
   Graph_Graph3005->SetMaximum(1.4825);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetLineWidth(2);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p ");
   
   Double_t Graph5_fx3006[1] = {
   0.2010804};
   Double_t Graph5_fy3006[1] = {
   0.3825};
   Double_t Graph5_felx3006[1] = {
   0.0270108};
   Double_t Graph5_fely3006[1] = {
   0};
   Double_t Graph5_fehx3006[1] = {
   0.03781513};
   Double_t Graph5_fehy3006[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   grae->Draw("e1 ");
   box = new TBox(0.3368141,0.415,0.685721,0.48);
   box->SetFillColor(5);

   ci = 1186;
   color = new TColor(ci, 1, 1, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.3559424,0.415,0.6260504,0.48);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);

   ci = 1187;
   color = new TColor(ci, 1, 0.8, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.05,0.4475,"#sigma(W^{+}+c#bar{c})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph6_fx3007[1] = {
   0.2713085};
   Double_t Graph6_fy3007[1] = {
   0.4475};
   Double_t Graph6_felx3007[1] = {
   0.04861945};
   Double_t Graph6_fely3007[1] = {
   0};
   Double_t Graph6_fehx3007[1] = {
   0.1080432};
   Double_t Graph6_fehy3007[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph6_fx3007,Graph6_fy3007,Graph6_felx3007,Graph6_fehx3007,Graph6_fely3007,Graph6_fehy3007);
   grae->SetName("Graph6");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0.2070228,0.395018);
   Graph_Graph3007->SetMinimum(0.3475);
   Graph_Graph3007->SetMaximum(1.5475);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetLineWidth(2);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3007->GetYaxis()->SetTitleFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p ");
   
   Double_t Graph7_fx3008[1] = {
   0.2713085};
   Double_t Graph7_fy3008[1] = {
   0.4475};
   Double_t Graph7_felx3008[1] = {
   0.03601441};
   Double_t Graph7_fely3008[1] = {
   0};
   Double_t Graph7_fehx3008[1] = {
   0.06122449};
   Double_t Graph7_fehy3008[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph7_fx3008,Graph7_fy3008,Graph7_felx3008,Graph7_fehx3008,Graph7_fely3008,Graph7_fehy3008);
   grae->SetName("Graph7");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   grae->Draw("e1 ");
   gaxis = new TGaxis(0.05,0.35,0.95,0.35,0.0001,0.4999,808,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.037);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.3);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
      tex = new TLatex(0.9,0.28,"#sigma [pb]");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(0.3430972,0.1,0.6908547,0.23);
   box->SetFillColor(5);

   ci = 1188;
   color = new TColor(ci, 1, 1, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(0.3770492,0.1,0.6229508,0.23);

   ci = TColor::GetColor("#ffcc00");
   box->SetFillColor(ci);

   ci = 1189;
   color = new TColor(ci, 1, 0.8, 0, " ", 0);
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
      tex = new TLatex(0.05,0.165,"#sigma(t#bar{t})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph8_fx3009[1] = {
   0.4188525};
   Double_t Graph8_fy3009[1] = {
   0.165};
   Double_t Graph8_felx3009[1] = {
   0.08196721};
   Double_t Graph8_fely3009[1] = {
   0};
   Double_t Graph8_fehx3009[1] = {
   0.09836066};
   Double_t Graph8_fehy3009[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph8_fx3009,Graph8_fy3009,Graph8_felx3009,Graph8_fehx3009,Graph8_fely3009,Graph8_fehy3009);
   grae->SetName("Graph8");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0.3188525,0.5352459);
   Graph_Graph3009->SetMinimum(0.065);
   Graph_Graph3009->SetMaximum(1.265);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetLineWidth(2);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3009->GetYaxis()->SetTitleFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p ");
   
   Double_t Graph9_fx3010[1] = {
   0.4188525};
   Double_t Graph9_fy3010[1] = {
   0.165};
   Double_t Graph9_felx3010[1] = {
   0.05737705};
   Double_t Graph9_fely3010[1] = {
   0};
   Double_t Graph9_fehx3010[1] = {
   0.06557377};
   Double_t Graph9_fehy3010[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph9_fx3010,Graph9_fy3010,Graph9_felx3010,Graph9_fehx3010,Graph9_fely3010,Graph9_fehy3010);
   grae->SetName("Graph9");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   grae->Draw("e1 ");
   gaxis = new TGaxis(0.05,0.1,0.95,0.1,0.0001,0.1099,808,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.037);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.3);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
      tex = new TLatex(0.9,0.03,"#sigma [pb]");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.45,0.9,0.6,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(-26215);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","MCFM CT10","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.8,0.85,1,0.95,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(-26215);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","Data _{stat}","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","Data _{tot}","f");
   entry->SetFillColor(5);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
      tex = new TLatex(0.1,0.9,"LHCb, #sqrt{s} = 8 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

